Vortex lattice in two-dimensional chiral XY ferromagnets and the inverse Berezinskii-Kosterlitz-Thouless transition

In this Letter we will show that, in the presence of a properly modulated Dzyaloshinskii-Moriya (DM) interaction, a $U(1)$ vortex-antivortex lattice appears at low temperatures for a wide range of the DM interaction. Even more, in the region dominated by the exchange interaction, a standard BKT transition occurs. In the opposite regime, the one dominated by the DM interaction, a kind of inverse BKT transition (iBKT) takes place. As temperature rises, the vortex-antivortex lattice starts melting by annihilation of pairs of vortex-antivortex, in a sort of "inverse" BKT transition.

==> anc/supp.bbl <==
%merlin.mbs apsrev4-1.bst 2010-07-25 4.21a (PWD, AO, DPC) hacked
%Control: key (0)
%Control: author (8) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (-1) disabled
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{1}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{http://dx.doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{Note1()}]{Note1}%
  \BibitemOpen
  \bibinfo {note} {Supplemental material; cumulant functions}\BibitemShut
  {NoStop}%
\end{thebibliography}%


==> anc/supp.synctex <==
SyncTeX Version:1
Input:1:C:/Users/Alejinn/Desktop/xydm_prl/anc/./supp.tex
Input:2:c:/texlive/2019/texmf-dist/tex/latex/revtex/revtex4-1.cls
Input:3:c:/texlive/2019/texmf-dist/tex/latex/revtex/aps4-1.rtx
Input:4:c:/texlive/2019/texmf-dist/tex/latex/revtex/aps10pt4-1.rtx
Input:5:c:/texlive/2019/texmf-dist/tex/latex/textcase/textcase.sty
Input:6:c:/texlive/2019/texmf-dist/tex/latex/amsfonts/amssymb.sty
Input:7:c:/texlive/2019/texmf-dist/tex/latex/amsfonts/amsfonts.sty
Input:8:c:/texlive/2019/texmf-dist/tex/latex/amsmath/amsmath.sty
Input:9:c:/texlive/2019/texmf-dist/tex/latex/amsmath/amstext.sty
Input:10:c:/texlive/2019/texmf-dist/tex/latex/amsmath/amsgen.sty
Input:11:c:/texlive/2019/texmf-dist/tex/latex/amsmath/amsbsy.sty
Input:12:c:/texlive/2019/texmf-dist/tex/latex/amsmath/amsopn.sty
Input:13:c:/texlive/2019/texmf-dist/tex/latex/url/url.sty
Input:14:c:/texlive/2019/texmf-dist/tex/latex/natbib/natbib.sty
Input:15:c:/texlive/2019/texmf-dist/tex/latex/revtex/revsymb4-1.sty
Input:16:c:/texlive/2019/texmf-dist/tex/latex/base/inputenc.sty
Input:17:c:/texlive/2019/texmf-dist/tex/latex/base/latin9.def
Input:18:c:/texlive/2019/texmf-dist/tex/latex/graphics/color.sty
Input:19:c:/texlive/2019/texmf-dist/tex/latex/graphics-cfg/color.cfg
Input:20:c:/texlive/2019/texmf-dist/tex/latex/graphics-def/pdftex.def
Input:21:c:/texlive/2019/texmf-dist/tex/latex/graphics/graphicx.sty
Input:22:c:/texlive/2019/texmf-dist/tex/latex/graphics/keyval.sty
Input:23:c:/texlive/2019/texmf-dist/tex/latex/graphics/graphics.sty
Input:24:c:/texlive/2019/texmf-dist/tex/latex/graphics/trig.sty
Input:25:c:/texlive/2019/texmf-dist/tex/latex/graphics-cfg/graphics.cfg
Input:26:c:/texlive/2019/texmf-dist/tex/latex/was/gensymb.sty
Input:27:c:/texlive/2019/texmf-dist/tex/latex/subfig/subfig.sty
Input:28:c:/texlive/2019/texmf-dist/tex/latex/caption/caption3.sty
Input:29:c:/texlive/2019/texmf-dist/tex/generic/oberdiek/pdftexcmds.sty
Input:30:c:/texlive/2019/texmf-dist/tex/generic/oberdiek/infwarerr.sty
Input:31:c:/texlive/2019/texmf-dist/tex/generic/oberdiek/ifluatex.sty
Input:32:c:/texlive/2019/texmf-dist/tex/generic/oberdiek/ltxcmds.sty
Input:33:c:/texlive/2019/texmf-dist/tex/generic/oberdiek/ifpdf.sty
Input:34:c:/texlive/2019/texmf-dist/tex/latex/doublestroke/dsfont.sty
Input:35:C:/Users/Alejinn/Desktop/xydm_prl/anc/./supp.aux
Input:36:c:/texlive/2019/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
Input:37:c:/texlive/2019/texmf-dist/tex/latex/oberdiek/epstopdf-base.sty
Input:38:c:/texlive/2019/texmf-dist/tex/latex/oberdiek/grfext.sty
Input:39:c:/texlive/2019/texmf-dist/tex/generic/oberdiek/kvdefinekeys.sty
Input:40:c:/texlive/2019/texmf-dist/tex/latex/oberdiek/kvoptions.sty
Input:41:c:/texlive/2019/texmf-dist/tex/generic/oberdiek/kvsetkeys.sty
Input:42:c:/texlive/2019/texmf-dist/tex/generic/oberdiek/etexcmds.sty
Input:43:c:/texlive/2019/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg
Input:44:c:/texlive/2019/texmf-dist/tex/latex/amsfonts/umsa.fd
Input:45:c:/texlive/2019/texmf-dist/tex/latex/amsfonts/umsb.fd
Output:pdf
Magnification:1000
Unit:1
X Offset:0
Y Offset:0
Content:
!3088
{1
[1,178:4736286,49431838:32239289,44695552,0
[1,178:3552215,49431838:33423360,48693248,0
[1,178:3552215,2376990:33423360,1638400,0
(1,178:3552215,2376990:33423360,0,0
(1,178:3552215,2376990:33423360,0,0
k1,178:36975575,2376990:33423360
)
)
]
[1,178:3552215,47465758:33423360,44040192,0
(1,84:3552215,4080926:33423360,546132,152916
k1,84:3645921,4080926:93706
h1,84:3645921,4080926:0,0,0
x1,84:4314024,4080926
x1,84:6258714,4080926
g1,84:6553626,4080926
x1,84:8960253,4080926
g1,84:9255165,4080926
x1,84:9992445,4080926
g1,84:10287357,4080926
x1,84:10631421,4080926
x1,84:11245821,4080926
x1,84:11663613,4080926
g1,84:11958525,4080926
x1,84:16532756,4080926
g1,84:16827668,4080926
x1,84:17220884,4080926
x1,84:18970787,4080926
g1,84:19265699,4080926
x1,84:20896817,4080926
x1,84:25933897,4080926
g1,84:26228809,4080926
x1,84:27641929,4080926
g1,84:27936841,4080926
x1,84:28674121,4080926
x1,84:29116489,4080926
x1,84:30609618,4080926
g1,84:30904530,4080926
x1,84:32841482,4080926
g1,84:33136394,4080926
x1,84:36881869,4080926
g1,84:36881869,4080926
k1,84:36975575,4080926:93706
)
(1,84:3552215,4998430:33423360,546132,152916
k1,84:15649296,4998430:12097081
h1,84:15649296,4998430:0,0,0
x1,84:19002099,4998430
x1,84:19997427,4998430
g1,84:20292339,4998430
x1,84:24878495,4998430
g1,84:24878495,4998430
k1,84:36975575,4998430:12097080
)
(1,84:3552215,6571294:33423360,533465,0
k1,84:15672486,6571294:12120271
h1,84:15672486,6571294:0,0,0
x1,84:17988096,6571294
$1,84:17988096,6571294
(1,84:17988096,6333469:790701,295640,89201
x1,84:18397698,6333469
x1,84:18746029,6333469
)
$1,84:18778797,6571294
k1,84:19129277,6571294:350480
x1,84:20185138,6571294
k1,84:20535618,6571294:350480
x1,84:21964671,6571294
k1,84:22315151,6571294:350480
x1,84:24064603,6571294
$1,84:24064603,6571294
(1,84:24064603,6333469:790701,295640,89201
x1,84:24474205,6333469
x1,84:24822536,6333469
)
$1,84:24855304,6571294
k1,84:24855304,6571294:0
k1,84:36975575,6571294:12120271
)
(1,84:3552215,7488798:33423360,503968,114688
k1,84:6545683,7488798:2993468
h1,84:6545683,7488798:0,0,0
$1,84:6545683,7488798
(1,84:6545683,7238235:273063,253405,0
x1,84:6785978,7238235
)
$1,84:6818746,7488798
x1,84:7213969,7488798
x1,84:9055373,7488798
k1,84:9299726,7488798:244353
x1,84:9887738,7488798
k1,84:10132092,7488798:244354
x1,84:12391293,7488798
k1,84:12635646,7488798:244353
x1,84:14857710,7488798
k1,84:15108993,7488798:251283
x1,84:18259224,7488798
k1,84:18503577,7488798:244353
x1,84:20841423,7488798
k1,84:21085777,7488798:244354
x1,84:21673789,7488798
k1,84:21918142,7488798:244353
x1,84:22297891,7488798
x1,84:22576422,7488798
k1,84:22820776,7488798:244354
x1,84:24392022,7488798
k1,84:24643304,7488798:251282
x1,84:25881222,7488798
k1,84:26125576,7488798:244354
x1,84:26930224,7488798
k1,84:27181506,7488798:251282
x1,84:28419426,7488798
k1,84:28663780,7488798:244354
x1,84:29043529,7488798
x1,84:29322060,7488798
k1,84:29566413,7488798:244353
x1,84:31137659,7488798
k1,84:31388942,7488798:251283
x1,84:31838962,7488798
x1,84:32078809,7488798
x1,84:33982107,7488798
k1,84:33982107,7488798:0
k1,84:36975575,7488798:2993468
)
(1,84:3552215,8176926:33423360,503968,114688
k1,84:9119183,8176926:5566968
h1,84:9119183,8176926:0,0,0
$1,84:9119183,8176926
(1,84:9119183,7926363:273063,253405,0
x1,84:9359478,7926363
)
$1,84:9392246,8176926
x1,84:11637245,8176926
k1,84:11905427,8176926:268182
x1,84:12493439,8176926
k1,84:12761622,8176926:268183
x1,84:13156845,8176926
x1,84:13404429,8176926
x1,84:14054336,8176926
x1,84:14332867,8176926
k1,84:14601049,8176926:268182
x1,84:15189061,8176926
k1,84:15457243,8176926:268182
x1,84:15836992,8176926
x1,84:16084576,8176926
x1,84:17678397,8176926
k1,84:17946579,8176926:268182
x1,84:18240584,8176926
k1,84:18508766,8176926:268182
x1,84:20814388,8176926
k1,84:21082571,8176926:268183
x1,84:22158649,8176926
x1,84:22468129,8176926
x1,84:23210881,8176926
x1,84:23922683,8176926
k1,84:24203751,8176926:281068
x1,84:25503564,8176926
k1,84:25771695,8176926:268131
x1,84:26151444,8176926
x1,84:26429975,8176926
k1,84:26698157,8176926:268182
x1,84:28269403,8176926
k1,84:28550472,8176926:281069
x1,84:31408607,8176926
k1,84:31408607,8176926:0
k1,84:36975575,8176926:5566968
)
(1,178:3552215,10585374:33423360,655360,36978688
r1,178:3552215,10585374:0,36978688,36978688
(1,178:3552215,9930014:16121856,0,37634048
[1,178:3552215,9930014:16121856,0,37634048
(1,90:3552215,10585374:16121856,455111,127431
h1,89:3552215,10585374:655360,0,0
x1,89:4694723,10585374
x1,89:6078979,10585374
k1,89:6451606,10585374:372627
x1,89:7155022,10585374
x1,89:7724454,10585374
x1,89:8260390,10585374
x1,89:8762830,10585374
x1,89:9884945,10585374
k1,89:10257572,10585374:372627
x1,89:11094971,10585374
x1,89:11697897,10585374
x1,89:12032857,10585374
x1,89:13406193,10585374
k1,89:13778820,10585374:372627
x1,89:14817196,10585374
k1,89:15189823,10585374:372627
x1,89:15491286,10585374
x1,89:16194700,10585374
x1,89:16462666,10585374
x1,89:17484291,10585374
k1,89:17856918,10585374:372627
x1,89:19104642,10585374
x1,89:19674071,10585374
k1,89:19674071,10585374:0
)
(1,90:3552215,11339038:16121856,429496,127431
x1,90:4121646,11339038
x1,90:4456606,11339038
x1,90:4758069,11339038
x1,90:5034410,11339038
x1,90:5335873,11339038
x1,90:6457988,11339038
k1,90:19674071,11339038:13216083
g1,90:19674071,11339038
)
(1,90:3552215,12092702:16121856,0,0
g1,90:3552215,12092702
)
(1,94:3552215,12846366:16121856,455111,127431
h1,92:3552215,12846366:655360,0,0
x1,92:5336252,12846366
k1,92:5602034,12846366:265782
x1,92:6293805,12846366
x1,92:7205849,12846366
k1,92:7471631,12846366:265782
x1,92:8591208,12846366
k1,92:9024466,12846366:433258
x1,92:9352147,12846366
h1,92:9352147,12846366:0,0,0
k1,92:9617928,12846366:265781
x1,92:10568202,12846366
x1,92:11281816,12846366
k1,92:11547598,12846366:265782
x1,92:12457822,12846366
k1,92:12723604,12846366:265782
x1,92:13415375,12846366
x1,92:13961510,12846366
x1,92:14507645,12846366
x1,92:15017371,12846366
x1,92:16146050,12846366
k1,92:16411832,12846366:265782
x1,92:16939763,12846366
k1,92:17205545,12846366:265782
x1,92:18425247,12846366
k1,92:18691029,12846366:265782
x1,92:19674071,12846366
k1,92:19674071,12846366:0
)
(1,94:3552215,13600030:16121856,455111,127431
x1,94:3898101,13600030
x1,94:4464260,13600030
x1,94:5538325,13600030
k1,92:5775629,13600030:237304
x1,92:6321764,13600030
k1,92:6555298,13600030:233534
x1,92:7614799,13600030
k1,92:7848333,13600030:233534
x1,92:9017059,13600030
k1,92:9250593,13600030:233534
x1,92:9578274,13600030
k1,92:9811808,13600030:233534
x1,92:10175898,13600030
x1,92:10780287,13600030
x1,92:10962332,13600030
x1,92:11745126,13600030
x1,92:12018192,13600030
k1,92:12251726,13600030:233534
x1,92:12597612,13600030
x1,92:13163771,13600030
x1,92:14237836,13600030
k1,92:14475140,13600030:237304
x1,92:14839230,13600030
x1,92:15166911,13600030
k1,92:15400445,13600030:233534
x1,92:16239670,13600030
x1,92:17696030,13600030
k1,92:17929564,13600030:233534
x1,92:18457495,13600030
k1,92:18691029,13600030:233534
x1,92:19674071,13600030
k1,92:19674071,13600030:0
)
(1,94:3552215,14353694:16121856,455111,127431
x1,94:3916305,14353694
x1,94:4520694,14353694
x1,94:4702739,14353694
x1,94:5485533,14353694
x1,94:5758599,14353694
k1,92:5927806,14353694:169207
x1,92:6219077,14353694
x1,92:7950323,14353694
k1,92:8225180,14353694:274857
x1,92:9353857,14353694
k1,92:9523064,14353694:169207
x1,92:10214835,14353694
x1,92:10760970,14353694
x1,92:11307105,14353694
x1,92:11816831,14353694
x1,92:12945510,14353694
k1,92:13114717,14353694:169207
x1,92:13642648,14353694
k1,92:13811855,14353694:169207
x1,92:15031557,14353694
k1,92:15200765,14353694:169208
x1,92:16183807,14353694
k1,92:16353014,14353694:169207
x1,92:16698900,14353694
x1,92:17265059,14353694
x1,92:18157079,14353694
k1,92:18326286,14353694:169207
x1,92:18948879,14353694
k1,92:19127936,14353694:179057
x1,92:19674071,14353694
k1,92:19674071,14353694:0
)
(1,94:3552215,15107358:16121856,455111,127431
x1,94:4719123,15107358
x1,94:5192439,15107358
x1,94:6211890,15107358
k1,92:6451367,15107358:239477
x1,92:6815457,15107358
x1,92:7419846,15107358
x1,92:7860394,15107358
x1,92:8697800,15107358
k1,92:8933072,15107358:235272
x1,92:10263821,15107358
k1,92:10499093,15107358:235272
x1,92:11409317,15107358
k1,92:11644589,15107358:235272
x1,92:12372769,15107358
x1,92:13248404,15107358
x1,92:14489949,15107358
x1,92:14671994,15107358
x1,92:15472991,15107358
k1,92:15708264,15107358:235273
x1,92:16072354,15107358
x1,92:16964375,15107358
x1,92:17201033,15107358
k1,92:17436305,15107358:235272
x1,92:17964236,15107358
k1,92:18199508,15107358:235272
x1,92:19674071,15107358
k1,92:19674071,15107358:0
)
(1,94:3552215,15861022:16121856,455111,127431
x1,94:4608076,15861022
k1,92:4891152,15861022:283076
x1,92:5218833,15861022
k1,92:5501908,15861022:283075
x1,92:6157269,15861022
x1,92:7759264,15861022
k1,92:8042340,15861022:283076
x1,92:8697701,15861022
x1,92:9245655,15861022
x1,92:10592786,15861022
k1,92:10875862,15861022:283076
x1,92:12077359,15861022
x1,92:12423245,15861022
x1,92:13122296,15861022
k1,92:13405371,15861022:283075
x1,92:13845919,15861022
k1,92:14128995,15861022:283076
x1,92:14676949,15861022
x1,92:16481013,15861022
k1,92:16764088,15861022:283075
x1,92:17346632,15861022
k1,92:17629708,15861022:283076
x1,92:18434346,15861022
x1,92:19674071,15861022
k1,92:19674071,15861022:0
)
(1,94:3552215,16614686:16121856,455111,127431
x1,94:4611716,16614686
k1,92:4859874,16614686:248158
x1,92:5223964,16614686
x1,92:5828353,16614686
x1,92:6268901,16614686
x1,92:6997081,16614686
x1,92:7433989,16614686
x1,92:7761670,16614686
x1,92:7889101,16614686
k1,92:8144685,16614686:255584
x1,92:9531865,16614686
k1,92:9780024,16614686:248159
x1,92:10690248,16614686
k1,92:10938406,16614686:248158
x1,92:11885040,16614686
x1,92:12230926,16614686
x1,92:13068333,16614686
x1,92:13250378,16614686
x1,92:14051375,16614686
k1,92:14299533,16614686:248158
x1,92:14847487,16614686
x1,92:16090852,16614686
x1,92:17219531,16614686
k1,92:17467689,16614686:248158
x1,92:17831779,16614686
x1,92:18141255,16614686
x1,92:19674071,16614686
k1,92:19674071,16614686:0
)
(1,94:3552215,17368350:16121856,455111,127431
x1,94:4080146,17368350
k1,92:4245773,17368350:165627
x1,92:5050411,17368350
x1,92:6435770,17368350
x1,92:7608137,17368350
k1,92:7773764,17368350:165627
x1,92:8301695,17368350
k1,92:8467322,17368350:165627
x1,92:9377546,17368350
k1,92:9543173,17368350:165627
x1,92:10981329,17368350
k1,92:11254992,17368350:273663
x1,92:12310853,17368350
k1,92:12476480,17368350:165627
x1,92:12840570,17368350
x1,92:13932839,17368350
k1,92:14098466,17368350:165627
x1,92:15121556,17368350
k1,92:15287183,17368350:165627
x1,92:15578454,17368350
x1,92:16980199,17368350
k1,92:17156391,17368350:176192
x1,92:18618211,17368350
x1,92:19674071,17368350
k1,92:19674071,17368350:0
)
(1,94:3552215,18122014:16121856,455111,127431
x1,94:4098350,18122014
x1,92:4662689,18122014
k1,92:4959861,18122014:297172
x1,92:5651632,18122014
k1,92:5948804,18122014:297172
x1,92:6604165,18122014
x1,92:7152119,18122014
x1,92:8499250,18122014
k1,92:8796422,18122014:297172
x1,92:9380786,18122014
x1,92:10072557,18122014
x1,92:11274053,18122014
x1,92:11692756,18122014
k1,92:12220183,18122014:527427
x1,92:13039385,18122014
x1,92:13621929,18122014
x1,92:14060657,18122014
x1,92:15538862,18122014
x1,92:15666293,18122014
k1,92:15983144,18122014:316851
x1,92:16674915,18122014
k1,92:16972087,18122014:297172
x1,92:17882311,18122014
k1,92:18179483,18122014:297172
x1,92:19674071,18122014
k1,92:19674071,18122014:0
)
(1,94:3552215,18875678:16121856,455111,127431
x1,94:5154211,18875678
k1,92:5342376,18875678:188165
x1,92:6401877,18875678
k1,92:6582469,18875678:180592
x1,92:6946559,18875678
x1,92:7550948,18875678
x1,92:7991496,18875678
x1,92:8719676,18875678
x1,92:9156584,18875678
x1,92:9484265,18875678
k1,92:9664857,18875678:180592
x1,92:10105405,18875678
k1,92:10285997,18875678:180592
x1,92:10977768,18875678
x1,92:11560312,18875678
x1,92:12688991,18875678
x1,92:12871036,18875678
x1,92:14199964,18875678
k1,92:14380556,18875678:180592
x1,92:15838735,18875678
k1,92:16019327,18875678:180592
x1,92:16965961,18875678
k1,92:17146554,18875678:180593
x1,92:17692689,18875678
k1,92:17873281,18875678:180592
x1,92:18783505,18875678
k1,92:18964097,18875678:180592
x1,92:19255368,18875678
x1,92:19674071,18875678
k1,94:19674071,18875678:0
)
(1,94:3552215,19629342:16121856,455111,127431
x1,94:4335007,19629342
x1,94:5117801,19629342
x1,94:5390867,19629342
k1,92:5578368,19629342:187501
x1,92:6488592,19629342
x1,92:7418842,19629342
k1,92:7606343,19629342:187501
x1,92:7970433,19629342
x1,92:8279909,19629342
x1,92:9812725,19629342
k1,92:10000226,19629342:187501
x1,92:10528157,19629342
k1,92:10715659,19629342:187502
x1,92:11625883,19629342
k1,92:11813384,19629342:187501
x1,92:12104655,19629342
x1,92:13653856,19629342
k1,92:13841357,19629342:187501
x1,92:14860808,19629342
x1,92:15882080,19629342
x1,92:16318988,19629342
x1,92:16646669,19629342
k1,92:16834170,19629342:187501
x1,92:17817212,19629342
x1,92:18363347,19629342
x1,92:19674071,19629342
k1,92:19674071,19629342:0
)
(1,94:3552215,20383006:16121856,455111,127431
x1,94:4608076,20383006
g1,92:4826529,20383006
x1,92:5736753,20383006
g1,92:5955206,20383006
x1,92:6901840,20383006
x1,92:7247726,20383006
x1,92:8085133,20383006
x1,92:8267178,20383006
x1,92:9068175,20383006
g1,92:9286628,20383006
x1,92:9834582,20383006
x1,92:11077947,20383006
x1,92:12206626,20383006
g1,92:12425079,20383006
x1,92:12865627,20383006
g1,92:13084080,20383006
x1,92:13812260,20383006
x1,92:14649666,20383006
x1,92:15195801,20383006
x1,92:16597547,20383006
g1,92:16816000,20383006
x1,92:17562385,20383006
x1,92:19127971,20383006
k1,94:19674071,20383006:546100
g1,94:19674071,20383006
)
(1,97:3552215,21136670:16121856,491520,163840
h1,96:3552215,21136670:655360,0,0
x1,96:5663933,21136670
k1,96:5810577,21136670:146644
x1,96:6720801,21136670
k1,96:6867445,21136670:146644
x1,96:8888142,21136670
k1,96:9034786,21136670:146644
x1,96:10165285,21136670
k1,96:10311929,21136670:146644
x1,96:10839860,21136670
k1,96:10986505,21136670:146645
x1,96:12042366,21136670
x1,96:13374934,21136670
k1,96:13521578,21136670:146644
x1,96:13812849,21136670
x1,96:15620553,21136670
k1,96:15767197,21136670:146644
x1,96:16207745,21136670
k1,96:16354389,21136670:146644
x1,96:18431519,21136670
k1,96:18578163,21136670:146644
x1,96:19674071,21136670
k1,96:19674071,21136670:0
)
(1,97:3552215,21890334:16121856,491520,163840
x1,97:4671792,21890334
k1,96:4955150,21890334:283358
x1,96:5282831,21890334
h1,96:5282831,21890334:0,0,0
x1,96:5719739,21890334
k1,96:5919202,21890334:199463
x1,96:6501746,21890334
k1,96:6696461,21890334:194715
x1,96:7319054,21890334
x1,96:8993866,21890334
x1,96:9230524,21890334
k1,96:9425239,21890334:194715
x1,96:10663145,21890334
k1,96:10857860,21890334:194715
x1,96:12314219,21890334
x1,96:14374966,21890334
k1,96:14569680,21890334:194714
x1,96:15825790,21890334
k1,96:16020505,21890334:194715
x1,96:17003547,21890334
k1,96:17198262,21890334:194715
x1,96:19674071,21890334
k1,96:19674071,21890334:0
)
(1,97:3552215,22643998:16121856,455111,127431
x1,97:4138399,22643998
g1,96:4356852,22643998
x1,96:4797400,22643998
g1,96:5015853,22643998
x1,96:7934032,22643998
g1,96:8152485,22643998
x1,96:8698620,22643998
g1,96:8917073,22643998
x1,96:10036650,22643998
g1,96:10327921,22643998
x1,96:10655602,22643998
h1,96:10655602,22643998:0,0,0
x1,96:10837647,22643998
k1,97:19674071,22643998:8836424
g1,97:19674071,22643998
)
(1,102:3552215,24702932:16121856,455111,127431
h1,101:3552215,24702932:655360,0,0
x1,101:7004489,24702932
g1,101:7238960,24702932
x1,101:8179396,24702932
x1,101:10021675,24702932
k1,102:19674071,24702932:9652396
g1,102:19674071,24702932
)
(1,104:3552215,25456596:16121856,455111,127431
h1,103:3552215,25456596:655360,0,0
x1,103:4808323,25456596
k1,103:5095344,25456596:287021
x1,103:6154845,25456596
k1,103:6441865,25456596:287020
x1,103:8411589,25456596
k1,103:8698610,25456596:287021
x1,103:9171926,25456596
x1,103:9444992,25456596
k1,103:9732012,25456596:287020
x1,103:10587624,25456596
x1,103:10860690,25456596
k1,103:11147711,25456596:287021
x1,103:12569481,25456596
k1,103:12856501,25456596:287020
x1,103:14716999,25456596
k1,103:15004020,25456596:287021
x1,103:15531951,25456596
k1,103:15818971,25456596:287020
x1,103:16729195,25456596
k1,103:17016216,25456596:287021
x1,103:18217712,25456596
x1,103:19437413,25456596
x1,103:19674071,25456596
k1,103:19674071,25456596:0
)
(1,104:3552215,26210260:16121856,455111,127431
x1,104:6377552,26210260
k1,103:6672460,26210260:294908
x1,103:7873957,26210260
k1,103:8168865,26210260:294908
x1,103:8642181,26210260
x1,103:9210160,26210260
k1,103:9505068,26210260:294908
x1,103:10783022,26210260
k1,103:11077931,26210260:294909
x1,103:12570698,26210260
k1,103:12865606,26210260:294908
x1,103:15341418,26210260
k1,103:15636326,26210260:294908
x1,103:16546550,26210260
k1,103:16841458,26210260:294908
x1,103:18796619,26210260
k1,103:19091527,26210260:294908
x1,103:19674071,26210260
k1,103:19674071,26210260:0
)
(1,104:3552215,26963924:16121856,455111,127431
x1,104:4462439,26963924
g1,103:4680892,26963924
x1,103:5509196,26963924
g1,103:5727649,26963924
x1,103:7768372,26963924
g1,103:7986825,26963924
x1,103:10207773,26963924
x1,103:10553658,26963924
g1,103:10772111,26963924
x1,103:11868021,26963924
k1,104:19674071,26963924:7806050
g1,104:19674071,26963924
)
(1,106:3552215,27717588:16121856,455111,127431
h1,105:3552215,27717588:655360,0,0
x1,105:5900592,27717588
k1,105:6217086,27717588:316494
x1,105:6854243,27717588
x1,105:8283293,27717588
x1,105:9157109,27717588
k1,105:9473602,27717588:316493
x1,105:10383826,27717588
k1,105:10700320,27717588:316494
x1,105:11250094,27717588
x1,105:12238596,27717588
k1,105:12555090,27717588:316494
x1,105:13083021,27717588
k1,105:13399515,27717588:316494
x1,105:14273331,27717588
x1,105:14655626,27717588
x1,105:14837671,27717588
x1,105:15857122,27717588
k1,105:16173615,27717588:316493
x1,105:17919423,27717588
k1,105:18235917,27717588:316494
x1,105:19455618,27717588
x1,105:19674071,27717588
k1,106:19674071,27717588:0
)
(1,106:3552215,28471252:16121856,455111,0
x1,106:4939397,28471252
k1,105:5173503,28471252:234106
x1,105:5701434,28471252
k1,105:5935540,28471252:234106
x1,105:6845764,28471252
k1,105:7079871,28471252:234107
x1,105:8214010,28471252
k1,105:8448116,28471252:234106
x1,105:9704227,28471252
k1,105:9938333,28471252:234106
x1,105:10411649,28471252
x1,105:10684715,28471252
k1,105:10918821,28471252:234106
x1,105:11574182,28471252
x1,105:12557224,28471252
x1,105:12921314,28471252
x1,105:14361287,28471252
k1,105:14595393,28471252:234106
x1,105:16202848,28471252
k1,105:16436955,28471252:234107
x1,105:16964886,28471252
k1,105:17198992,28471252:234106
x1,105:18109216,28471252
k1,105:18343322,28471252:234106
x1,105:19674071,28471252
k1,105:19674071,28471252:0
)
(1,106:3552215,29224916:16121856,491520,163840
(1,105:3552215,29224916:1001247,282168,127431
x1,105:4553462,29224916
)
x1,105:4808325,29224916
(1,105:4808325,29224916:546135,455111,0
x1,105:5354460,29224916
)
x1,105:5897409,29224916
(1,105:5897409,29323219:356734,197518,0
x1,105:6221375,29323219
)
x1,105:6879694,29224916
x1,105:7358472,29224916
x1,105:8244119,29224916
$1,105:8244119,29224916
x1,105:8426164,29224916
k1,105:8906747,29224916:480583
x1,105:9580313,29224916
x1,105:10219290,29224916
x1,105:11093106,29224916
k1,105:11374664,29224916:281558
x1,105:12066435,29224916
k1,105:12347992,29224916:281557
x1,105:12530037,29224916
x1,105:12894127,29224916
x1,105:13422056,29224916
x1,105:14516146,29224916
k1,105:14797703,29224916:281557
x1,105:15709747,29224916
x1,105:16257701,29224916
x1,105:16807475,29224916
x1,105:17171565,29224916
x1,105:17735904,29224916
x1,105:18864583,29224916
k1,105:19146140,29224916:281557
x1,105:19674071,29224916
k1,105:19674071,29224916:0
)
(1,106:3552215,29978580:16121856,455111,127431
x1,106:4462439,29978580
k1,105:4694087,29978580:231648
x1,105:6439895,29978580
k1,105:6671543,29978580:231648
x1,105:7891244,29978580
x1,105:9278426,29978580
k1,105:9510073,29978580:231647
x1,105:10565934,29978580
k1,105:10797582,29978580:231648
x1,105:11420175,29978580
x1,105:12293991,29978580
k1,105:12525639,29978580:231648
x1,105:12853320,29978580
k1,105:13084968,29978580:231648
x1,105:13558284,29978580
x1,105:13831351,29978580
x1,105:14159032,29978580
x1,105:14925441,29978580
k1,105:15157088,29978580:231647
x1,105:15794245,29978580
x1,105:16850106,29978580
x1,105:17982425,29978580
k1,105:18214073,29978580:231648
x1,105:19674071,29978580
k1,105:19674071,29978580:0
)
(1,106:3552215,30732244:16121856,455111,0
x1,106:4535257,30732244
g1,105:4753710,30732244
x1,105:5117800,30732244
x1,105:5427276,30732244
g1,105:5645729,30732244
x1,105:6193683,30732244
x1,105:7326001,30732244
g1,105:7544454,30732244
x1,105:8130638,30732244
k1,106:19674071,30732244:11543433
g1,106:19674071,30732244
)
(1,111:3552215,33625208:16121856,1992399,1664719
[1,111:3552215,33625208:16121856,1992399,1664719
(1,111:3552215,33526904:16121856,2090703,1763023
k1,110:3552215,33526904:0
(1,111:3552215,33526904:14249444,2090703,1763023
(1,110:3552215,33526904:0,527562,226101
[1,110:3552215,33526904:0,527562,226101
(1,71:3552215,33526904:0,527562,226101
r1,110:3552215,33526904:0,753663,226101
)
]
)
k1,111:3552215,33526904:1035005
(1,111:4587220,33526904:13214439,2090703,1763023
$1,111:4587220,33526904
(1,111:4587220,33526904:13214439,2090703,1763023
[1,110:4587220,33526904:13214439,2090703,1763023
[1,110:4587220,35289927:13214439,3853726,0
(1,110:4587220,32363726:13214439,927525,597113
g1,110:4587220,32363726
(1,110:4587220,32363726:2125070,927525,597113
g1,110:4587220,32363726
(1,110:4587220,32363726:0,527562,226101
[1,110:4587220,32363726:0,527562,226101
(1,71:4587220,32363726:0,527562,226101
r1,110:4587220,32363726:0,753663,226101
)
]
)
$1,110:4587220,32363726
(1,110:4587220,32363726:2125070,491520,163840
x1,110:4875306,32363726
(1,110:4875306,32462029:356734,197518,0
x1,110:5199272,32462029
)
x1,110:5857591,32363726
x1,110:6336369,32363726
x1,110:6712290,32363726
)
$1,110:6712290,32363726
)
g1,110:6712290,32363726
(1,110:6712290,32363726:11089369,927525,597113
$1,110:6712290,32363726
(1,110:6712290,32363726:9093714,927525,597113
h1,110:6712290,32363726:0,0,0
g1,110:6894330,32363726
x1,110:7404056,32363726
g1,110:7586096,32363726
(1,110:7586096,32363726:554372,865699,449545
(1,110:7586096,32363726:554372,865699,449545
h1,110:7586096,32363726:78643,0,0
[1,110:7664739,32363726:397086,865699,449545
(1,110:7664739,31920370:397086,422343,0
k1,110:7699442,31920370:34703
x1,110:8027123,31920370
k1,110:8061825,31920370:34702
)
(1,110:7664739,32813270:397086,282168,0
x1,110:8038312,32813270
)
]
h1,110:8061825,32363726:78643,0,0
)
)
g1,110:8249692,32363726
(1,110:8249692,31471701:364090,0,1456371
x1,110:8613782,31471701
)
[1,110:8613782,32960839:646966,1524638,0
(1,110:8905053,31633719:355695,197518,0
x1,110:9211520,31633719
)
(1,110:8613782,32960839:294003,295640,0
x1,110:8875017,32960839
)
]
g1,110:9369972,32363726
x1,110:10119009,32363726
x1,110:10447675,32363726
(1,110:10447675,32093133:2345344,344064,114688
x1,110:10744842,32093133
x1,110:11127229,32093133
g1,110:11302158,32093133
(1,110:11302158,32093133:701876,197518,0
x1,110:12004034,32093133
)
x1,110:12538990,32093133
x1,110:12760251,32093133
)
g1,110:12902243,32363726
(1,110:12902243,32363726:877455,282168,0
x1,110:13779698,32363726
)
x1,110:14835862,32363726
x1,110:15114238,32363726
g1,110:15296278,32363726
x1,110:15806004,32363726
)
$1,110:15806004,32363726
k1,110:17801659,32363726:1995655
)
g1,110:17801659,32363726
)
(1,110:4587220,34369872:13214439,1146889,920055
g1,110:4587220,34369872
(1,110:4587220,34369872:2125070,1146889,920055
k1,110:6712290,34369872:2125070
(1,110:6712290,34369872:0,527562,226101
[1,110:6712290,34369872:0,527562,226101
(1,71:6712290,34369872:0,527562,226101
r1,110:6712290,34369872:0,753663,226101
)
]
)
$1,110:6712290,34369872
h1,110:6712290,34369872:0,0,0
$1,110:6712290,34369872
)
g1,110:6712290,34369872
(1,110:6712290,34369872:11089369,1146889,920055
$1,110:6712290,34369872
(1,110:6712290,34369872:11089369,1146889,920055
h1,110:6712290,34369872:0,0,0
g1,110:6894330,34369872
x1,110:7404056,34369872
g1,110:7586096,34369872
x1,110:7874182,34369872
(1,110:7874182,34468175:294003,295640,0
x1,110:8135417,34468175
)
x1,110:8793736,34369872
x1,110:9272514,34369872
x1,110:9648435,34369872
g1,110:9757659,34369872
(1,110:9757659,34369872:8044000,1146889,920055
(1,110:9757659,33249196:518828,26213,1939886
x1,110:10276487,33249196
)
x1,110:10604168,34369872
g1,110:10749800,34369872
x1,110:11259526,34369872
g1,110:11405158,34369872
[1,110:11405158,34369872:946633,1082257,920055
(1,110:11405158,33550669:946633,197518,0
k1,110:11617240,33550669:212082
x1,110:12139709,33550669
k1,110:12351791,33550669:212082
)
(1,110:11405158,34369872:946633,688132,360452
(1,110:11405158,33747276:946633,65536,983048
x1,110:12351791,33747276
)
)
(1,110:11405158,35135190:946633,295640,89201
k1,110:11411616,35135190:6458
x1,110:12345333,35135190
k1,110:12351791,35135190:6458
)
]
x1,110:13698924,34369872
(1,110:13698924,34099279:302930,197518,89201
x1,110:13969086,34099279
)
(1,110:14001854,34369872:2323442,934876,613385
(1,110:14001854,34369872:2323442,934876,613385
h1,110:14001854,34369872:78643,0,0
[1,110:14080497,34369872:2166156,934876,613385
(1,110:14080497,33926516:2166156,491520,187504
x1,110:14463473,33926516
(1,110:14463473,34024819:302930,197518,89201
x1,110:14733635,34024819
)
x1,110:15391954,33926516
x1,110:15870732,33926516
x1,110:16246653,33926516
)
(1,110:14080497,34819416:2166156,491520,163840
k1,110:14488985,34819416:408488
x1,110:15838165,34819416
k1,110:16246653,34819416:408488
)
]
h1,110:16246653,34369872:78643,0,0
)
)
x1,110:16718666,34369872
(1,110:16718666,34099279:564165,295640,89201
x1,110:17250063,34099279
)
(1,110:17282831,33249196:518828,26213,1939886
x1,110:17801659,33249196
)
)
)
$1,110:17801659,34369872
g1,110:17801659,34369872
)
g1,110:17801659,34369872
)
]
]
)
$1,111:17801659,33526904
)
g1,111:17801659,33526904
)
k1,111:19674071,33526904:1872412
(1,111:19674071,33526904:0,2090703,1763023
(1,111:19674071,33526904:0,527562,226101
k1,111:18836664,33526904:-837407
(1,111:18836664,33526904:837407,527562,226101
(1,110:18836664,33526904:0,527562,226101
[1,110:18836664,33526904:0,527562,226101
(1,71:18836664,33526904:0,527562,226101
r1,111:18836664,33526904:0,753663,226101
)
]
)
(1,111:18836664,33526904:837407,491520,163840
x1,111:19419208,33526904
x1,111:19674071,33526904
)
)
)
)
k1,111:19674071,33526904:0
)
]
)
(1,114:3552215,36448994:16121856,455111,0
h1,113:3552215,36448994:655360,0,0
x1,113:5884206,36448994
k1,114:19674071,36448994:13789865
g1,114:19674071,36448994
)
(1,116:3552215,37952791:16121856,927525,613385
k1,114:5869704,37952791:2317489
(1,116:5869704,37952791:11486878,927525,613385
g1,114:5869704,37952791
$1,116:5869704,37952791
(1,116:5869704,37952791:11486878,927525,613385
x1,116:6252680,37952791
(1,116:6252680,38051094:302930,197518,89201
x1,116:6522842,38051094
)
x1,116:7181161,37952791
x1,116:7659939,37952791
x1,116:8035860,37952791
g1,116:8217900,37952791
x1,116:8727626,37952791
g1,116:8909666,37952791
(1,116:8909666,37952791:2616711,865699,613385
(1,116:8909666,37952791:2616711,865699,613385
h1,116:8909666,37952791:78643,0,0
[1,116:8988309,37952791:2459425,865699,613385
(1,116:8988309,37509435:2459425,422343,0
k1,116:10054181,37509435:1065872
x1,116:10381862,37509435
k1,116:11447734,37509435:1065872
)
(1,116:8988309,38402335:2459425,491520,163840
x1,116:9361882,38402335
x1,116:9673481,38402335
(1,116:9673481,38500638:294003,295640,0
x1,116:9934716,38500638
)
x1,116:10593035,38402335
x1,116:11071813,38402335
x1,116:11447734,38402335
)
]
h1,116:11447734,37952791:78643,0,0
)
)
g1,116:11635601,37952791
(1,116:11635601,37060766:364090,0,1456371
x1,116:11999691,37060766
)
[1,116:11999691,38549904:646966,1524638,0
(1,116:12290962,37222784:355695,197518,0
x1,116:12597429,37222784
)
(1,116:11999691,38549904:294003,295640,0
x1,116:12260926,38549904
)
]
g1,116:12755881,37952791
x1,116:13061034,37952791
(1,116:13061034,37682198:2345344,344064,114688
x1,116:13358201,37682198
x1,116:13740588,37682198
g1,116:13915517,37682198
(1,116:13915517,37682198:701876,197518,0
x1,115:14617393,37682198
)
x1,116:15152349,37682198
x1,116:15373610,37682198
)
x1,116:15814309,37952791
(1,116:15837822,37682198:564165,295640,89201
x1,116:16369219,37682198
)
x1,116:17151024,37952791
x1,116:17356582,37952791
)
$1,116:17356582,37952791
)
k1,116:17356582,37952791:0
(1,116:17356582,37952791:0,927525,613385
g1,116:17356582,37952791
g1,116:17356582,37952791
$1,116:17356582,37952791
(1,116:17356582,37952791:0,0,0
h1,116:17356582,37952791:0,0,0
h1,116:17356582,37952791:0,0,0
)
$1,116:17356582,37952791
g1,116:17356582,37952791
)
k1,116:17356582,37952791:0
(1,116:17356582,37952791:0,927525,613385
g1,116:17356582,37952791
$1,116:17356582,37952791
h1,116:17356582,37952791:0,0,0
$1,116:17356582,37952791
g1,116:17356582,37952791
)
k1,116:19674071,37952791:2317489
(1,116:19674071,37952791:0,927525,613385
(1,116:19674071,37952791:0,491520,163840
k1,116:18836664,37952791:-837407
(1,116:18836664,37952791:837407,491520,163840
x1,116:19419208,37952791
x1,116:19674071,37952791
)
)
)
k1,116:19674071,37952791:0
)
(1,118:3552215,39633969:16121856,491520,163840
x1,118:4771916,39633969
k1,117:5047634,39633969:275718
x1,117:5957858,39633969
k1,117:6233576,39633969:275718
x1,117:7841031,39633969
k1,117:8116749,39633969:275718
x1,117:8644680,39633969
k1,117:8920398,39633969:275718
x1,117:9830622,39633969
k1,117:10106339,39633969:275717
x1,117:11437088,39633969
k1,117:11712806,39633969:275718
$1,117:11712806,39633969
(1,117:11712806,39633969:1001247,282168,127431
x1,117:12714053,39633969
)
k1,117:12823277,39633969:109224
(1,117:12823277,39633969:3690657,491520,163840
(1,117:12823277,39633969:254863,491520,163840
x1,117:13078140,39633969
)
(1,117:13078140,39633969:546135,455111,0
x1,117:13624275,39633969
)
x1,117:14167224,39633969
(1,117:14167224,39732272:356734,197518,0
x1,117:14491190,39732272
)
x1,117:15149509,39633969
x1,117:15628287,39633969
x1,117:16259071,39633969
(1,117:16259071,39633969:254863,491520,163840
x1,117:16513934,39633969
)
)
$1,117:16513934,39633969
k1,117:16789652,39633969:275718
x1,117:18615560,39633969
x1,117:18852218,39633969
k1,117:19127936,39633969:275718
x1,117:19674071,39633969
k1,117:19674071,39633969:0
)
(1,118:3552215,40387633:16121856,455111,127431
x1,118:4462439,40387633
k1,117:4756437,40387633:293998
x1,117:7270478,40387633
k1,117:7564475,40387633:293997
x1,117:8547517,40387633
k1,117:8841515,40387633:293998
x1,117:9205605,40387633
x1,117:9515081,40387633
k1,117:9809078,40387633:293997
x1,117:12434163,40387633
k1,117:12728161,40387633:293998
x1,117:14530407,40387633
k1,117:14824404,40387633:293997
x1,117:15734628,40387633
k1,117:16028626,40387633:293998
x1,117:18797530,40387633
k1,117:19091527,40387633:293997
x1,117:19674071,40387633
k1,117:19674071,40387633:0
)
(1,118:3552215,41141297:16121856,491520,163840
x1,118:3916305,41141297
x1,117:4881144,41141297
g1,117:5099597,41141297
x1,117:6454009,41141297
g1,117:6672462,41141297
x1,117:7200393,41141297
g1,117:7469819,41141297
(1,117:7469819,41141297:837407,491520,163840
x1,117:8052363,41141297
h1,117:8052363,41141297:0,0,0
x1,117:8307226,41141297
)
k1,118:19674071,41141297:11366845
g1,118:19674071,41141297
)
(1,123:3552215,43532804:16121856,1327103,999423
[1,123:3552215,43532804:16121856,1327103,999423
(1,123:3552215,43024901:16121856,1015808,1507326
k1,122:3552215,43024901:0
(1,123:3552215,43024901:15407601,1015808,1507326
(1,122:3552215,43024901:0,527562,226101
[1,122:3552215,43024901:0,527562,226101
(1,71:3552215,43024901:0,527562,226101
r1,122:3552215,43024901:0,753663,226101
)
]
)
k1,123:3552215,43024901:714254
(1,123:4266469,43024901:14693347,1015808,688127
$1,123:4266469,43024901
(1,123:4266469,43024901:14693347,1015808,688127
[1,122:4266469,43024901:14693347,1015808,688127
[1,122:4266469,43486927:14693347,1477834,226101
(1,122:4266469,42536655:14693347,527562,226101
g1,122:4266469,42536655
(1,122:4266469,42536655:4801128,527562,226101
g1,122:4266469,42536655
(1,122:4266469,42536655:0,527562,226101
[1,122:4266469,42536655:0,527562,226101
(1,71:4266469,42536655:0,527562,226101
r1,122:4266469,42536655:0,753663,226101
)
]
)
$1,122:4266469,42536655
(1,122:4266469,42536655:4801128,491520,163840
(1,122:4266469,42536655:1001247,282168,127431
x1,122:5267716,42536655
)
g1,122:5376940,42536655
(1,122:5376940,42536655:3690657,491520,163840
(1,122:5376940,42536655:254863,491520,163840
x1,122:5631803,42536655
)
(1,122:5631803,42536655:546135,455111,0
x1,122:6177938,42536655
)
x1,122:6720887,42536655
(1,122:6720887,42634958:356734,197518,0
x1,122:7044853,42634958
)
x1,122:7703172,42536655
x1,122:8181950,42536655
x1,122:8812734,42536655
(1,122:8812734,42536655:254863,491520,163840
x1,122:9067597,42536655
)
)
)
$1,122:9067597,42536655
)
g1,122:9067597,42536655
(1,122:9067597,42536655:9892219,527562,226101
$1,122:9067597,42536655
(1,122:9067597,42536655:9892219,491520,163840
h1,122:9067597,42536655:0,0,0
g1,122:9249637,42536655
x1,122:9759363,42536655
g1,122:9941403,42536655
(1,122:9941403,42536655:1001247,282168,127431
x1,122:10942650,42536655
)
g1,122:11051874,42536655
(1,122:11051874,42536655:7907942,491520,163840
(1,122:11051874,42536655:254863,491520,163840
x1,122:11306737,42536655
)
(1,122:11306737,42536655:546135,455111,0
x1,122:11852872,42536655
)
x1,122:12395821,42536655
(1,122:12395821,42634958:294003,295640,0
x1,122:12657056,42634958
)
x1,122:13315375,42536655
x1,122:13794153,42536655
x1,122:14424937,42536655
g1,122:14570569,42536655
x1,122:15080295,42536655
g1,122:15225927,42536655
(1,122:15225927,42536655:546135,455111,0
x1,122:15772062,42536655
)
x1,122:16354606,42536655
g1,122:16500238,42536655
x1,122:17009964,42536655
g1,122:17155596,42536655
x1,122:17476451,42536655
x1,122:18704953,42536655
(1,122:18704953,42536655:254863,491520,163840
x1,122:18959816,42536655
)
)
)
$1,122:18959816,42536655
g1,122:18959816,42536655
)
g1,122:18959816,42536655
)
(1,122:4266469,43486927:14693347,527562,226101
g1,122:4266469,43486927
(1,122:4266469,43486927:4801128,527562,226101
k1,122:9067597,43486927:4801128
(1,122:9067597,43486927:0,527562,226101
[1,122:9067597,43486927:0,527562,226101
(1,71:9067597,43486927:0,527562,226101
r1,122:9067597,43486927:0,753663,226101
)
]
)
$1,122:9067597,43486927
h1,122:9067597,43486927:0,0,0
$1,122:9067597,43486927
)
g1,122:9067597,43486927
(1,122:9067597,43486927:9892219,527562,226101
$1,122:9067597,43486927
(1,122:9067597,43486927:8035368,491520,163840
h1,122:9067597,43486927:0,0,0
g1,122:9249637,43486927
x1,122:9759363,43486927
g1,122:9941403,43486927
x1,122:10229489,43486927
(1,122:10229489,43585230:294003,295640,0
x1,122:10490724,43585230
)
x1,122:11149043,43486927
x1,122:11627821,43486927
x1,122:12003742,43486927
g1,122:12112966,43486927
(1,122:12112966,43486927:1001247,282168,127431
x1,122:13114213,43486927
)
x1,122:13369076,43486927
(1,122:13369076,43486927:546135,455111,0
x1,122:13915211,43486927
)
x1,122:14497755,43486927
g1,122:14643387,43486927
x1,122:15153113,43486927
g1,122:15298745,43486927
x1,122:15619600,43486927
x1,122:17102965,43486927
)
$1,122:17102965,43486927
k1,122:18959816,43486927:1856851
)
g1,122:18959816,43486927
)
]
]
)
$1,123:18959816,43024901
)
g1,123:18959816,43024901
)
k1,123:19674071,43024901:714255
(1,123:19674071,43024901:0,1015808,1507326
(1,123:19674071,43024901:0,0,1507326
k1,123:18836664,43024901:-837407
[1,123:18836664,43024901:837407,0,1507326
h1,123:18836664,43024901:0,0,688127
(1,123:18836664,44306126:837407,527562,226101
(1,122:18836664,44306126:0,527562,226101
[1,122:18836664,44306126:0,527562,226101
(1,71:18836664,44306126:0,527562,226101
r1,123:18836664,44306126:0,753663,226101
)
]
)
(1,123:18836664,44306126:837407,491520,163840
x1,123:19419208,44306126
x1,123:19674071,44306126
)
)
]
)
)
k1,123:19674071,43024901:0
)
]
)
(1,125:3552215,45912659:16121856,676475,340683
x1,125:4826529,45912659
k1,124:5169190,45912659:342661
$1,124:5169190,45912659
x1,124:5490045,45912659
x1,124:6463684,45912659
k1,124:6852734,45912659:389050
x1,124:7362460,45912659
k1,124:7751510,45912659:389050
(1,124:7751510,45421135:691771,0,655368
x1,124:8443281,45421135
)
[1,124:8443281,46109270:966485,723635,89201
(1,124:8443281,45583153:555237,197518,0
x1,124:8965750,45583153
)
(1,124:8443281,46109270:966485,295640,89201
x1,124:9376998,46109270
)
]
x1,124:10756899,45912659
(1,124:10756899,45674834:302930,197518,89201
x1,124:11027061,45674834
)
(1,124:11059829,45912659:1916566,676475,340683
(1,124:11059829,45912659:1916566,676475,340683
h1,124:11059829,45912659:78643,0,0
[1,124:11138472,45912659:1759280,676475,340683
(1,124:11138472,45580248:1759280,344064,129251
x1,124:11448016,45580248
(1,124:11448016,45645784:275156,141084,63715
x1,124:11690404,45645784
)
x1,124:12225140,45580248
x1,124:12607527,45580248
x1,124:12897752,45580248
)
(1,124:11138472,46138653:1759280,344064,114688
k1,124:11473429,46138653:334957
x1,124:12562795,46138653
k1,124:12897752,46138653:334957
)
]
h1,124:12897752,45912659:78643,0,0
)
)
x1,124:13369765,45912659
(1,124:13369765,45674834:564165,295640,89201
x1,124:13901162,45674834
)
$1,124:13933930,45912659
x1,124:14115975,45912659
k1,124:14779870,45912659:663895
x1,124:15635481,45912659
k1,124:15978142,45912659:342661
x1,124:16615299,45912659
x1,124:17671160,45912659
x1,124:18803479,45912659
k1,124:19146140,45912659:342661
x1,124:19674071,45912659
k1,124:19674071,45912659:0
)
(1,125:3552215,46810398:16121856,491520,163840
(1,124:3552215,46810398:546135,455111,0
x1,124:4098350,46810398
)
x1,124:4680894,46810398
k1,124:4848058,46810398:167164
x1,124:5357784,46810398
k1,124:5524949,46810398:167165
x1,124:5845804,46810398
x1,124:7074306,46810398
$1,124:7074306,46810398
k1,124:7325058,46810398:250752
x1,124:7911242,46810398
k1,124:8161994,46810398:250752
x1,124:8489675,46810398
k1,124:8740427,46810398:250752
x1,124:9104517,46810398
x1,124:9450403,46810398
x1,124:9905514,46810398
x1,124:10435263,46810398
k1,124:10686015,46810398:250752
x1,124:11235789,46810398
x1,124:12224291,46810398
k1,124:12475043,46810398:250752
x1,124:13021178,46810398
k1,124:13271930,46810398:250752
$1,124:13271930,46810398
x1,124:13665300,46810398
$1,124:13665300,46810398
k1,124:13916053,46810398:250753
x1,124:14356601,46810398
k1,124:14607353,46810398:250752
x1,124:16573436,46810398
k1,124:16824188,46810398:250752
x1,124:17515959,46810398
k1,124:17766711,46810398:250752
x1,124:18749753,46810398
k1,124:19000505,46810398:250752
x1,124:19364595,46810398
x1,124:19674071,46810398
k1,124:19674071,46810398:0
)
(1,125:3552215,47564062:16121856,437688,0
x1,125:4719122,47564062
x1,125:5629346,47564062
g1,124:5847799,47564062
x1,124:6433983,47564062
k1,125:19674071,47564062:13240088
g1,125:19674071,47564062
)
]
g1,178:19674071,9930014
)
k1,178:20263895,10585374:589824
r1,178:20263895,10585374:0,37634048,36978688
k1,178:20853719,10585374:589824
(1,178:20853719,9930014:16121856,0,37634048
[1,178:20853719,9930014:16121856,0,37634048
[1,150:20853719,24812097:16121856,14882083,0
[1,150:20853719,24812097:16121856,14882083,0
(1,150:20853719,17518512:16121856,7588498,7293585
k1,150:21455928,17518512:602209
h1,149:21455928,17518512:0,0,0
$1,149:21455928,17518512
[1,149:21455928,17518512:14917438,7588498,7293585
(1,149:21455928,20470337:14917438,10540323,0
g1,149:21455928,20470337
h1,149:21455928,20470337:0,0,0
(1,149:21455928,20470337:14917438,10540323,0
(1,149:21455928,20470337:14917274,10540349,0
(1,149:21455928,20470337:14917274,10540349,0
(1,149:21455928,20470337:0,10540349,0
(1,149:21455928,20470337:0,39121726,0
(1,149:21455928,20470337:55367191,39121726,0
)
k1,149:21455928,20470337:-55367191
)
)
g1,149:36373202,20470337
)
)
)
g1,149:36373366,20470337
g1,149:36373366,20470337
)
(1,149:21455928,21813825:14917438,409600,114688
h1,149:21455928,21813825:0,0,0
x1,149:22714482,21813825
k1,149:23075287,21813825:360805
x1,149:23546779,21813825
k1,149:24292415,21813825:745636
x1,149:24679620,21813825
x1,149:25423904,21813825
x1,149:26199863,21813825
x1,149:26923940,21813825
x1,149:27345142,21813825
k1,149:27932040,21813825:586898
x1,149:28976285,21813825
k1,149:29337090,21813825:360805
x1,149:29976972,21813825
x1,149:30820514,21813825
k1,149:31181320,21813825:360806
x1,149:32060316,21813825
x1,149:32720405,21813825
k1,149:33081210,21813825:360805
x1,149:33384312,21813825
k1,149:33745117,21813825:360805
x1,149:34654423,21813825
x1,149:35294305,21813825
x1,149:35631085,21813825
x1,149:36171298,21813825
x1,149:36373366,21813825
k1,149:36373366,21813825:0
)
(1,149:21455928,22501953:14917438,409600,114688
x1,149:22499946,22501953
k1,149:22741023,22501953:241077
x1,149:23246193,22501953
k1,149:23487270,22501953:241077
x1,149:24699678,22501953
x1,149:25019619,22501953
k1,149:25260697,22501953:241078
x1,149:26388910,22501953
k1,149:26629987,22501953:241077
x1,149:27539520,22501953
k1,149:27780597,22501953:241077
x1,149:28100538,22501953
x1,149:28623912,22501953
x1,149:29617640,22501953
k1,149:29868469,22501953:250829
x1,149:30171571,22501953
k1,149:30412648,22501953:241077
x1,149:30749428,22501953
x1,149:31308483,22501953
x1,149:31476873,22501953
x1,149:32200950,22501953
x1,149:32453762,22501953
k1,149:32694840,22501953:241078
x1,149:33772763,22501953
k1,149:34023592,22501953:250829
x1,149:34902588,22501953
k1,149:35143665,22501953:241077
x1,149:35480445,22501953
x1,149:36373366,22501953
k1,149:36373366,22501953:0
)
(1,149:21455928,23190081:14917438,409600,114688
x1,149:22567529,23190081
x1,149:22735919,23190081
x1,149:24217978,23190081
k1,149:24493322,23190081:275344
x1,149:25723934,23190081
k1,149:25999277,23190081:275343
x1,149:26841454,23190081
k1,149:27116798,23190081:275344
x1,149:27824036,23190081
x1,149:28935637,23190081
k1,149:29229299,23190081:293662
x1,149:30205961,23190081
k1,149:30481305,23190081:275344
x1,149:31323482,23190081
k1,149:31598825,23190081:275343
x1,149:32105587,23190081
x1,149:33419029,23190081
x1,149:34227301,23190081
k1,149:34502645,23190081:275344
x1,149:34822586,23190081
x1,149:36373366,23190081
k1,149:36373366,23190081:0
)
(1,149:21455928,23878209:14917438,409600,114688
x1,149:22095810,23878209
x1,149:22803048,23878209
x1,149:24151760,23878209
k1,149:24440998,23878209:289238
x1,149:25148236,23878209
x1,149:26091447,23878209
k1,149:26380684,23878209:289237
x1,149:27259680,23878209
k1,149:27548918,23878209:289238
x1,149:28424546,23878209
k1,149:28713783,23878209:289237
x1,149:29050563,23878209
x1,149:29943484,23878209
k1,149:30232722,23878209:289238
x1,149:30535824,23878209
x1,149:32439085,23878209
k1,149:32771907,23878209:332822
$1,149:32771907,23878209
x1,149:33271788,23878209
$1,149:33288627,23878209
k1,149:33577865,23878209:289238
x1,149:34722917,23878209
x1,149:34891307,23878209
x1,149:36373366,23878209
k1,149:36373366,23878209:0
)
(1,149:21455928,24566337:14917438,394647,114688
x1,149:23377393,24566337
k1,149:36373366,24566337:12995973
g1,149:36373366,24566337
)
]
$1,149:36373366,17518512
g1,150:36373366,17518512
k1,150:36975575,17518512:602209
)
]
]
(1,126:20853719,26727669:16121856,0,0
h1,126:20853719,26727669:655360,0,0
k1,126:36975575,26727669:15466496
g1,126:36975575,26727669
)
(1,128:23432746,28362250:13542829,976821,920055
(1,128:23432746,28362250:10963802,976821,920055
(1,128:23432746,28362250:546135,455111,0
x1,127:23978881,28362250
)
x1,128:24561425,28362250
g1,128:24707057,28362250
x1,128:25216783,28362250
g1,128:25362415,28362250
x1,128:25683270,28362250
x1,128:26911772,28362250
g1,128:27093812,28362250
x1,128:27603538,28362250
g1,128:27785578,28362250
[1,128:27785578,28362250:946633,688132,920055
(1,128:27785578,28362250:946633,688132,360452
(1,128:27785578,27739654:946633,65536,983048
x1,128:28732211,27739654
)
)
(1,128:27785578,29127568:946633,295640,89201
k1,128:27792036,29127568:6458
x1,128:28725753,29127568
k1,128:28732211,29127568:6458
)
]
x1,128:30079344,28362250
(1,128:30079344,28091657:302930,197518,89201
x1,128:30349506,28091657
)
x1,128:30924857,28362250
(1,128:30924857,28460553:302930,197518,89201
x1,128:31195019,28460553
)
x1,128:31853338,28362250
x1,128:32332116,28362250
x1,128:32708037,28362250
(1,128:32708037,28362250:1506466,976821,613385
(1,128:32708037,28362250:1506466,976821,613385
h1,128:32708037,28362250:78643,0,0
[1,128:32786680,28362250:1349180,976821,613385
(1,128:32786680,27918894:1349180,533465,0
k1,128:32982503,27918894:195823
x1,128:33375873,27918894
(1,128:33375873,27681069:564165,295640,89201
x1,128:33907270,27681069
)
k1,128:34135860,27918894:195822
)
(1,128:32786680,28811794:1349180,491520,163840
x1,128:34135860,28811794
)
]
h1,128:34135860,28362250:78643,0,0
)
)
x1,128:34396548,28362250
)
(1,128:36138168,28362250:837407,491520,163840
(1,128:36138168,28362250:837407,491520,163840
x1,128:36720712,28362250
x1,128:36975575,28362250
)
)
)
(1,131:20853719,30395176:16121856,455111,127431
x1,131:21327035,30395176
x1,129:22819804,30395176
k1,129:23051679,30395176:231875
x1,129:23961903,30395176
k1,129:24193778,30395176:231875
x1,129:25633753,30395176
x1,129:26707819,30395176
x1,129:26980885,30395176
k1,129:27212759,30395176:231874
x1,129:27740690,30395176
k1,129:27972565,30395176:231875
x1,129:28336655,30395176
x1,129:29301494,30395176
k1,129:29533369,30395176:231875
x1,129:30887781,30395176
k1,129:31119656,30395176:231875
x1,129:32175517,30395176
k1,129:32407391,30395176:231874
x1,129:35394748,30395176
k1,129:35626623,30395176:231875
x1,129:36975575,30395176
k1,129:36975575,30395176:0
)
(1,131:20853719,31148840:16121856,455111,187504
x1,131:21217809,31148840
x1,129:21545490,31148840
g1,129:21763943,31148840
x1,129:23112895,31148840
g1,129:23331348,31148840
x1,129:24023119,31148840
g1,129:24241572,31148840
x1,129:25151795,31148840
x1,129:25497680,31148840
g1,129:25716133,31148840
x1,129:26812042,31148840
g1,129:27030495,31148840
x1,129:27940719,31148840
g1,129:28159172,31148840
x1,129:29293311,31148840
g1,129:29511764,31148840
x1,129:30476601,31148840
g1,129:30695054,31148840
$1,129:30695054,31148840
x1,129:31237637,31148840
(1,129:31237637,31247143:302930,197518,89201
x1,129:31507799,31247143
)
$1,129:31540567,31148840
g1,129:31759020,31148840
x1,129:32634655,31148840
g1,129:32853108,31148840
x1,129:34473309,31148840
g1,129:34691762,31148840
x1,129:35274306,31148840
g1,129:35492759,31148840
x1,129:35856849,31148840
x1,129:36166325,31148840
k1,131:36975575,31148840:809250
g1,131:36975575,31148840
)
(1,134:20853719,32494729:16121856,527562,226101
g1,134:26845443,32494729
(1,134:26845443,32494729:836586,527562,226101
g1,134:26845443,32494729
(1,134:26845443,32494729:0,527562,226101
[1,134:26845443,32494729:0,527562,226101
(1,71:26845443,32494729:0,527562,226101
r1,134:26845443,32494729:0,753663,226101
)
]
)
(1,134:26845443,32494729:836586,447828,98303
$1,134:26845443,32494729
(1,134:26845443,32494729:836586,447828,98303
x1,134:27388026,32494729
(1,134:27388026,32593032:294003,295640,0
x1,134:27649261,32593032
)
)
$1,134:27682029,32494729
)
)
g1,134:27682029,32494729
(1,134:27682029,32494729:3301822,527562,226101
(1,134:27682029,32494729:1732830,447828,127431
$1,134:27682029,32494729
(1,134:27682029,32494729:1732830,447828,127431
h1,134:27682029,32494729:0,0,0
g1,134:27864069,32494729
x1,134:28373795,32494729
g1,134:28555835,32494729
x1,134:28938811,32494729
(1,134:28938811,32593032:294003,295640,0
x1,134:29200046,32593032
)
x1,134:29414859,32494729
)
$1,134:29414859,32494729
)
k1,134:30983851,32494729:1568992
)
g1,134:36975575,32494729
(1,134:36975575,32494729:0,527562,226101
(1,134:36975575,32494729:0,527562,226101
k1,134:35810487,32494729:-1165088
(1,134:35810487,32494729:1165088,527562,226101
(1,134:35810487,32494729:0,527562,226101
[1,134:35810487,32494729:0,527562,226101
(1,71:35810487,32494729:0,527562,226101
r1,134:35810487,32494729:0,753663,226101
)
]
)
(1,134:35810487,32494729:1165088,491520,163840
x1,134:36720712,32494729
x1,134:36975575,32494729
)
)
)
)
g1,134:36975575,32494729
)
(1,134:20853719,33549207:16121856,566233,226101
g1,134:26845443,33549207
(1,134:26845443,33549207:836586,566233,226101
g1,134:26845443,33549207
(1,134:26845443,33549207:0,527562,226101
[1,134:26845443,33549207:0,527562,226101
(1,71:26845443,33549207:0,527562,226101
r1,134:26845443,33549207:0,753663,226101
)
]
)
(1,134:26845443,33549207:836586,447828,98303
$1,134:26845443,33549207
(1,134:26845443,33549207:836586,447828,98303
x1,134:27388026,33549207
(1,134:27388026,33647510:294003,295640,0
x1,134:27649261,33647510
)
)
$1,134:27682029,33549207
)
)
g1,134:27682029,33549207
(1,134:27682029,33549207:3301822,566233,226101
(1,134:27682029,33549207:3301822,566233,162016
$1,134:27682029,33549207
(1,134:27682029,33549207:3301822,566233,162016
h1,134:27682029,33549207:0,0,0
g1,134:27864069,33549207
x1,134:28373795,33549207
g1,134:28555835,33549207
x1,134:28938811,33549207
(1,134:28938811,33647510:294003,295640,0
x1,134:29200046,33647510
)
g1,134:29378446,33549207
x1,134:29888172,33549207
g1,134:30033804,33549207
x1,134:30416780,33549207
[1,134:30416780,33711223:385026,728249,0
(1,134:30507803,33278614:294003,295640,0
x1,134:30769038,33278614
)
(1,134:30416780,33711223:294003,295640,0
x1,134:30678015,33711223
)
]
x1,134:30983851,33549207
)
$1,134:30983851,33549207
)
g1,134:30983851,33549207
)
g1,134:36975575,33549207
(1,134:36975575,33549207:0,566233,226101
(1,134:36975575,33549207:0,527562,226101
k1,134:35774078,33549207:-1201497
(1,134:35774078,33549207:1201497,527562,226101
(1,134:35774078,33549207:0,527562,226101
[1,134:35774078,33549207:0,527562,226101
(1,71:35774078,33549207:0,527562,226101
r1,134:35774078,33549207:0,753663,226101
)
]
)
(1,134:35774078,33549207:1201497,491520,163840
x1,134:36720712,33549207
x1,134:36975575,33549207
)
)
)
)
g1,134:36975575,33549207
)
(1,137:20853719,34895095:16121856,455111,127431
x1,137:21909580,34895095
k1,136:22164439,34895095:254859
x1,136:22750623,34895095
k1,136:23005483,34895095:254860
x1,136:23879299,34895095
k1,136:24279789,34895095:400490
x1,136:24880537,34895095
x1,136:27449190,34895095
k1,136:27704049,34895095:254859
x1,136:28068139,34895095
x1,136:28395820,34895095
k1,136:28650679,34895095:254859
x1,136:30112499,34895095
k1,136:30367359,34895095:254860
x1,136:30913494,34895095
k1,136:31168353,34895095:254859
x1,136:32078577,34895095
k1,136:32333436,34895095:254859
x1,136:32988797,34895095
x1,136:35027701,34895095
k1,136:35282561,34895095:254860
x1,136:35810492,34895095
k1,136:36065351,34895095:254859
x1,136:36975575,34895095
k1,136:36975575,34895095:0
)
(1,137:20853719,35648759:16121856,491520,187504
x1,137:21236695,35648759
(1,136:21236695,35747062:302930,197518,89201
x1,136:21506857,35747062
)
x1,136:21794488,35648759
(1,136:21794488,35648759:970524,455111,127431
x1,136:22165176,35648759
x1,136:22643954,35648759
)
x1,136:23019875,35648759
$1,136:23019875,35648759
k1,136:23234933,35648759:215058
x1,136:25841816,35648759
k1,136:26056875,35648759:215059
x1,136:26912487,35648759
x1,136:27444056,35648759
k1,136:27659114,35648759:215058
x1,136:27986795,35648759
k1,136:28201853,35648759:215058
x1,136:30448285,35648759
x1,136:30721351,35648759
k1,136:30936410,35648759:215059
x1,136:33122769,35648759
k1,136:33337827,35648759:215058
x1,136:34539324,35648759
k1,136:34754383,35648759:215059
x1,136:36177973,35648759
k1,136:36393031,35648759:215058
x1,136:36975575,35648759
k1,136:36975575,35648759:0
)
(1,137:20853719,36402423:16121856,455111,127431
x1,137:21763943,36402423
g1,136:21982396,36402423
x1,136:22492122,36402423
x1,136:22947233,36402423
g1,136:23165686,36402423
x1,136:24622045,36402423
x1,136:26682792,36402423
g1,136:26901245,36402423
x1,136:27265335,36402423
x1,136:28266582,36402423
x1,136:29724762,36402423
k1,137:36975575,36402423:7250813
g1,137:36975575,36402423
)
(1,139:23639860,38122491:13335715,934876,613385
(1,139:23639860,38122491:10549575,934876,613385
x1,139:24022836,38122491
(1,139:24022836,38220794:302930,197518,89201
x1,139:24292998,38220794
)
x1,139:24951317,38122491
x1,139:25430095,38122491
x1,139:25806016,38122491
g1,139:25988056,38122491
x1,139:26497782,38122491
g1,139:26679822,38122491
(1,139:26679822,38122491:2817182,934876,613385
(1,139:26679822,38122491:2817182,934876,613385
h1,139:26679822,38122491:78643,0,0
[1,139:26758465,38122491:2659896,934876,613385
(1,139:26758465,37679135:2659896,491520,163840
x1,139:27670737,37679135
g1,139:27816369,37679135
x1,139:28326095,37679135
g1,139:28471727,37679135
x1,139:29418361,37679135
)
(1,139:26758465,38572035:2659896,491520,163840
k1,139:27196823,38572035:438358
x1,139:27822374,38572035
x1,139:28301152,38572035
x1,139:28677073,38572035
(1,139:28677073,38382709:302930,197518,89201
x1,139:28947235,38382709
)
k1,139:29418361,38572035:438358
)
]
h1,139:29418361,38122491:78643,0,0
)
)
g1,139:29642636,38122491
x1,139:30152362,38122491
g1,139:30297994,38122491
x1,139:30797887,38122491
x1,139:31696506,38122491
x1,139:32175284,38122491
x1,139:32551205,38122491
(1,139:32551205,37851898:1383367,295640,89201
x1,139:33901804,37851898
)
x1,139:34189435,38122491
)
(1,139:36138168,38122491:837407,491520,163840
(1,139:36138168,38122491:837407,491520,163840
x1,139:36720712,38122491
x1,139:36975575,38122491
)
)
)
(1,142:20853719,39848747:16121856,455111,127431
x1,142:21638333,39848747
g1,140:21856786,39848747
$1,140:21856786,39848747
x1,140:22227474,39848747
x1,140:22706252,39848747
g1,140:23009350,39848747
x1,140:23664711,39848747
g1,140:23846751,39848747
x1,140:24356477,39848747
$1,140:24356477,39848747
k1,142:36975575,39848747:12619098
g1,142:36975575,39848747
)
(1,173:20853719,41534750:16121856,455111,127431
h1,172:20853719,41534750:655360,0,0
x1,172:24004529,41534750
g1,172:24239000,41534750
x1,172:25143391,41534750
g1,172:25377862,41534750
x1,172:27990549,41534750
x1,172:28325509,41534750
k1,173:36975575,41534750:8650066
g1,173:36975575,41534750
)
(1,173:20853719,42288414:16121856,0,0
g1,173:20853719,42288414
)
(1,176:20853719,43042078:16121856,455111,127431
h1,174:20853719,43042078:655360,0,0
x1,174:22109827,43042078
k1,174:22417075,43042078:307248
x1,174:23476576,43042078
k1,174:23783823,43042078:307247
x1,174:25753547,43042078
k1,174:26060795,43042078:307248
x1,174:26534111,43042078
x1,174:26807177,43042078
k1,174:27114424,43042078:307247
x1,174:27970036,43042078
x1,174:28243102,43042078
k1,174:28550350,43042078:307248
x1,174:29972120,43042078
k1,174:30279367,43042078:307247
x1,174:32139865,43042078
k1,174:32447113,43042078:307248
x1,174:32975044,43042078
k1,174:33282291,43042078:307247
x1,174:34192515,43042078
k1,174:34499763,43042078:307248
x1,174:36975575,43042078
k1,174:36975575,43042078:0
)
(1,176:20853719,43795742:16121856,455111,127431
x1,176:22055216,43795742
k1,174:22304945,43795742:249729
x1,174:23728535,43795742
k1,174:23978264,43795742:249729
x1,174:24560808,43795742
k1,174:24810538,43795742:249730
x1,174:25720762,43795742
k1,174:25970491,43795742:249729
x1,174:28011214,43795742
k1,174:28260943,43795742:249729
x1,174:30481891,43795742
x1,174:30827776,43795742
k1,174:31077505,43795742:249729
x1,174:32173415,43795742
k1,174:32558515,43795742:385100
x1,174:33232081,43795742
x1,174:33468738,43795742
k1,174:33718467,43795742:249729
x1,174:34630511,43795742
x1,174:35522531,43795742
k1,174:35772260,43795742:249729
x1,174:36975575,43795742
k1,174:36975575,43795742:0
)
(1,176:20853719,44549406:16121856,455111,127431
x1,176:21763943,44549406
k1,174:22022443,44549406:258500
x1,174:23446033,44549406
k1,174:23704533,44549406:258500
x1,174:25674257,44549406
k1,174:25932757,44549406:258500
x1,174:27758665,44549406
x1,174:28650684,44549406
k1,174:28909184,44549406:258500
x1,174:29455319,44549406
k1,174:29713819,44549406:258500
x1,174:30624043,44549406
k1,174:30882543,44549406:258500
x1,174:32302494,44549406
k1,174:32560994,44549406:258500
x1,174:33707877,44549406
k1,174:33966377,44549406:258500
x1,174:35240691,44549406
k1,174:35499191,44549406:258500
x1,174:36975575,44549406
k1,174:36975575,44549406:0
)
(1,176:20853719,45303070:16121856,491520,187504
x1,176:22896262,45303070
k1,174:23203737,45303070:307475
x1,174:23877303,45303070
k1,175:23203737,45303070:-54614
x1,175:24113960,45303070
k1,175:24337814,45303070:223854
x1,175:25690407,45303070
k1,175:25914261,45303070:223854
x1,175:26278351,45303070
x1,175:26606032,45303070
k1,175:26829886,45303070:223854
x1,175:29123652,45303070
k1,175:29347506,45303070:223854
x1,175:30549003,45303070
k1,175:30772858,45303070:223855
$1,175:30772858,45303070
x1,175:31217048,45303070
(1,175:31217048,45401373:351425,197518,89201
x1,175:31535705,45401373
)
x1,175:31823336,45303070
[1,175:31823336,45303070:513859,468218,98303
(1,175:31802441,45303070:0,468218,0
x1,175:32130122,45303070
)
(1,175:31823336,45303070:513859,282168,98303
x1,175:32119007,45303070
(1,175:32119007,45401373:218188,303558,0
x1,175:32304427,45401373
)
)
]
x1,175:32592058,45303070
$1,175:32592058,45303070
k1,175:32815912,45303070:223854
x1,175:33256460,45303070
k1,175:33480314,45303070:223854
x1,175:35045900,45303070
x1,175:36738917,45303070
x1,175:36975575,45303070
k1,175:36975575,45303070:0
)
(1,176:20853719,46056734:16121856,455111,127431
x1,176:21381650,46056734
k1,175:21626570,46056734:244920
x1,175:21990660,46056734
x1,175:23064726,46056734
k1,175:23309646,46056734:244920
x1,175:24365507,46056734
k1,175:24610427,46056734:244920
x1,175:26394466,46056734
k1,175:26639386,46056734:244920
x1,175:27808113,46056734
k1,175:28059650,46056734:251537
x1,175:28844264,46056734
k1,175:29089184,46056734:244920
x1,175:29999408,46056734
k1,175:30244328,46056734:244920
x1,175:30535599,46056734
x1,175:32123029,46056734
k1,175:32367949,46056734:244920
$1,175:32367949,46056734
x1,175:32796664,46056734
$1,175:32796664,46056734
k1,175:33041584,46056734:244920
x1,175:34024626,46056734
x1,175:36975575,46056734
k1,175:36975575,46056734:0
)
(1,176:20853719,46810398:16121856,491520,187504
x1,176:21909580,46810398
k1,175:22127423,46810398:217843
x1,175:24501285,46810398
x1,175:25611759,46810398
k1,175:25829602,46810398:217843
$1,175:25829602,46810398
x1,175:26258317,46810398
(1,175:26258317,46908701:351425,197518,89201
x1,175:26576974,46908701
)
x1,175:26864605,46810398
[1,175:26864605,46810398:513859,468218,98303
(1,175:26843710,46810398:0,468218,0
x1,175:27171391,46810398
)
(1,175:26864605,46810398:513859,282168,98303
x1,175:27160276,46810398
(1,175:27160276,46908701:218188,303558,0
x1,175:27345696,46908701
)
)
]
x1,175:27633327,46810398
$1,175:27633327,46810398
k1,175:27851171,46810398:217844
x1,175:28437355,46810398
k1,175:28655198,46810398:217843
x1,175:28982879,46810398
k1,175:29200722,46810398:217843
x1,175:29546608,46810398
x1,175:30950172,46810398
k1,175:31168015,46810398:217843
$1,175:31168015,46810398
(1,175:31168015,46810398:489696,291271,127431
(1,175:31168015,46810398:489696,291271,127431
$1,175:31168015,46810398
x1,175:31657711,46810398
$1,175:31657711,46810398
)
)
(1,175:31657711,46970596:218188,303558,0
x1,175:31843131,46970596
)
$1,175:31875899,46810398
k1,175:32093743,46810398:217844
x1,175:33368057,46810398
k1,175:33585900,46810398:217843
x1,175:35115077,46810398
x1,175:36480414,46810398
x1,175:36975575,46810398
k1,175:36975575,46810398:0
)
(1,176:20853719,47564062:16121856,533465,187504
x1,176:21282434,47564062
(1,175:21282434,47662365:671024,318577,89201
[1,175:21282434,47662365:297188,318577,0
(1,175:21314519,47662365:0,318577,0
x1,175:21575754,47662365
)
(1,175:21282434,47662365:297188,197518,0
x1,175:21579622,47662365
)
]
x1,175:21920690,47662365
)
k1,175:22144814,47564062:191356
x1,175:22654540,47564062
k1,175:22845896,47564062:191356
x1,175:24193029,47564062
(1,175:24193029,47326237:1413279,283990,89201
x1,175:24490217,47326237
(1,175:24490217,47391773:207608,218388,0
x1,175:24665057,47391773
)
x1,175:25365932,47326237
(1,175:25365932,47391773:207608,218388,0
x1,175:25540772,47391773
)
)
x1,175:26035023,47564062
$1,175:26035023,47564062
k1,175:26259065,47564062:224042
x1,175:27314926,47564062
k1,175:27538969,47564062:224043
$1,175:27538969,47564062
x1,175:27967684,47564062
(1,175:27967684,47662365:656083,318577,89201
[1,175:27967684,47662365:282247,318577,89201
(1,175:28006407,47662365:0,318577,0
x1,175:28267642,47662365
)
(1,175:27967684,47662365:282247,197518,89201
x1,175:28233471,47662365
)
]
x1,175:28590999,47662365
)
k1,175:28815122,47564062:191355
x1,175:29324848,47564062
k1,175:29516204,47564062:191356
x1,175:30863337,47564062
(1,175:30863337,47326237:2076834,295640,89201
x1,175:31160525,47326237
(1,175:31160525,47391773:207608,218388,0
x1,175:31335365,47391773
)
x1,175:32036240,47326237
(1,175:32036240,47391773:207608,218388,0
x1,175:32211080,47391773
)
x1,175:32907403,47326237
)
x1,175:33368886,47564062
$1,175:33368886,47564062
k1,175:33592929,47564062:224043
x1,175:34284700,47564062
k1,175:34508742,47564062:224042
x1,175:35418965,47564062
x1,175:35764850,47564062
k1,175:35988893,47564062:224043
x1,175:36975575,47564062
k1,175:36975575,47564062:0
)
]
g1,178:36975575,9930014
)
)
]
(1,178:3552215,49431838:33423360,0,0
(1,178:3552215,49431838:33423360,0,0
(1,178:3552215,49431838:0,0,0
g1,178:3552215,49431838
)
k1,178:19936215,49431838:16384000
g1,178:20591576,49431838
k1,178:36975575,49431838:16383999
)
)
]
]
!61025
}1
!10
{2
[1,233:4736286,49431838:32239289,44695552,0
[1,233:3552215,49431838:33423360,48693248,0
[1,233:3552215,2376990:33423360,1638400,0
(1,233:3552215,2376990:33423360,422343,0
(1,233:3552215,2376990:33423360,422343,0
k1,233:35992533,2376990:32440318
g1,233:36647894,2376990
x1,233:36975575,2376990
)
)
]
[1,233:3552215,47465758:33423360,44040192,0
(1,233:3552215,4080926:33423360,655360,43384832
r1,233:3552215,4080926:0,43384832,43384832
(1,233:3552215,3425566:16121856,0,44040192
[1,233:3552215,3425566:16121856,0,44040192
[1,159:3552215,14296461:16121856,10870895,0
[1,159:3552215,14296461:16121856,10870895,0
(1,159:3552215,9008470:16121856,5582904,5287991
k1,159:4154424,9008470:602209
h1,158:4154424,9008470:0,0,0
$1,158:4154424,9008470
[1,158:4154424,9008470:14917438,5582904,5287991
(1,158:4154424,11330957:14917438,7905391,0
k1,158:6019104,11330957:1864680
h1,158:6019104,11330957:0,0,0
(1,158:6019104,11330957:11188078,7905391,0
(1,158:6019104,11330957:11188166,7905411,0
(1,158:6019104,11330957:11188166,7905411,0
(1,158:6019104,11330957:0,7905411,0
(1,158:6019104,11330957:0,39121726,0
(1,158:6019104,11330957:55367191,39121726,0
)
k1,158:6019104,11330957:-55367191
)
)
g1,158:17207270,11330957
)
)
)
g1,158:17207182,11330957
k1,158:19071862,11330957:1864680
)
(1,158:4154424,12674445:14917438,409600,114688
h1,158:4154424,12674445:0,0,0
x1,158:5412978,12674445
k1,158:5618819,12674445:205841
x1,158:6090311,12674445
k1,158:6371054,12674445:280743
x1,158:6758259,12674445
x1,158:7502543,12674445
x1,158:8278502,12674445
x1,158:9002579,12674445
x1,158:9423781,12674445
k1,158:9700751,12674445:276970
x1,158:10340633,12674445
x1,158:10677413,12674445
x1,158:10997354,12674445
x1,158:11910255,12674445
k1,158:12116096,12674445:205841
x1,158:13938303,12674445
k1,158:14144144,12674445:205841
x1,158:14413568,12674445
x1,158:15846475,12674445
k1,158:16052316,12674445:205841
x1,158:17097699,12674445
k1,158:17303540,12674445:205841
x1,158:17893132,12674445
x1,158:18330946,12674445
x1,158:18869794,12674445
x1,158:19071862,12674445
k1,158:19071862,12674445:0
)
(1,158:4154424,13362573:14917438,409600,114688
x1,158:5198442,13362573
k1,158:5365154,13362573:166712
x1,158:6174791,13362573
x1,158:6681553,13362573
x1,158:7257447,13362573
x1,158:8250948,13362573
x1,158:9059220,13362573
k1,158:9225931,13362573:166711
x1,158:9764779,13362573
k1,158:9931491,13362573:166712
x1,158:10571373,13362573
k1,158:10738084,13362573:166711
x1,158:11377966,13362573
x1,158:11883136,13362573
x1,158:12388306,13362573
x1,158:12859798,13362573
x1,158:13903816,13362573
k1,158:14070528,13362573:166712
x1,158:14558859,13362573
k1,158:14725570,13362573:166711
x1,158:15028672,13362573
k1,158:15195384,13362573:166712
x1,158:15532164,13362573
x1,158:16091219,13362573
x1,158:16259609,13362573
x1,158:16983686,13362573
x1,158:17236498,13362573
k1,158:17403209,13362573:166711
x1,158:17723150,13362573
x1,158:18246524,13362573
x1,158:19071862,13362573
k1,158:19071862,13362573:0
)
(1,158:4154424,14050701:14917438,409600,114688
x1,158:5333154,14050701
g1,158:5535222,14050701
x1,158:5838324,14050701
g1,158:6040392,14050701
x1,158:6949925,14050701
x1,158:7253027,14050701
x1,158:7977104,14050701
x1,158:8229916,14050701
g1,158:8431984,14050701
x1,158:8751925,14050701
x1,158:9275299,14050701
x1,158:10269027,14050701
g1,158:10471095,14050701
$1,158:10471095,14050701
x1,158:10970976,14050701
$1,158:10987815,14050701
g1,158:11189883,14050701
x1,158:12334935,14050701
x1,158:12503325,14050701
x1,158:13985384,14050701
g1,158:14187452,14050701
x1,158:16108917,14050701
k1,158:19071862,14050701:2962945
g1,158:19071862,14050701
)
]
$1,158:19071862,9008470
g1,159:19071862,9008470
k1,159:19674071,9008470:602209
)
]
]
[1,168:3552215,25868090:16121856,10841202,0
[1,168:3552215,25868090:16121856,10841202,0
(1,168:3552215,20594945:16121856,5568057,5273145
k1,168:4154424,20594945:602209
h1,167:4154424,20594945:0,0,0
$1,167:4154424,20594945
[1,167:4154424,20594945:14917438,5568057,5273145
(1,167:4154424,23590714:14917438,8563826,0
k1,167:5552934,23590714:1398510
h1,167:5552934,23590714:0,0,0
(1,167:5552934,23590714:12120418,8563826,0
(1,167:5552934,23590714:12120021,8563847,0
(1,167:5552934,23590714:12120021,8563847,0
(1,167:5552934,23590714:0,8563847,0
(1,167:5552934,23590714:0,39121726,0
(1,167:5552934,23590714:55367191,39121726,0
)
k1,167:5552934,23590714:-55367191
)
)
g1,167:17672955,23590714
)
)
)
g1,167:17673352,23590714
k1,167:19071862,23590714:1398510
)
(1,167:4154424,24934202:14917438,409600,114688
h1,167:4154424,24934202:0,0,0
x1,167:5412978,24934202
k1,167:5623499,24934202:210521
x1,167:6094991,24934202
k1,167:6389773,24934202:294782
x1,167:6776978,24934202
x1,167:7521262,24934202
x1,167:8297221,24934202
x1,167:9021298,24934202
x1,167:9442500,24934202
k1,167:9728829,24934202:286329
x1,167:10672040,24934202
x1,167:10975142,24934202
x1,167:11515355,24934202
x1,167:12559373,24934202
k1,167:12769894,24934202:210521
x1,167:13258225,24934202
k1,167:13468746,24934202:210521
x1,167:14310923,24934202
k1,167:14521444,24934202:210521
x1,167:14858224,24934202
x1,167:15417279,24934202
x1,167:15585669,24934202
x1,167:16309746,24934202
x1,167:16562558,24934202
k1,167:16773078,24934202:210520
x1,167:17749740,24934202
k1,167:17960261,24934202:210521
x1,167:18869794,24934202
x1,167:19071862,24934202
k1,167:19071862,24934202:0
)
(1,167:4154424,25622330:14917438,409600,114688
x1,167:4457526,25622330
x1,167:5181603,25622330
x1,167:5434415,25622330
g1,167:5636483,25622330
x1,167:7458690,25622330
g1,167:7660758,25622330
x1,167:7930182,25622330
x1,167:9770593,25622330
g1,167:9972661,25622330
$1,167:9972661,25622330
x1,167:10472542,25622330
$1,167:10489381,25622330
g1,167:10691449,25622330
x1,167:11836501,25622330
x1,167:12004891,25622330
x1,167:13486950,25622330
g1,167:13689018,25622330
x1,167:15610483,25622330
k1,167:19071862,25622330:3461379
g1,167:19071862,25622330
)
]
$1,167:19071862,20594945
g1,168:19071862,20594945
k1,168:19674071,20594945:602209
)
]
]
(1,176:3552215,27722161:16121856,455111,127431
x1,176:3777995,27722161
$1,175:3777995,27722161
x1,175:3960040,27722161
k1,175:4152141,27722161:192101
x1,175:5062365,27722161
k1,175:5247878,27722161:185513
x1,175:7761919,27722161
k1,175:7947431,27722161:185512
x1,175:10295811,27722161
k1,175:10481324,27722161:185513
x1,175:11653692,27722161
x1,175:13383118,27722161
k1,175:13568631,27722161:185513
x1,175:14842945,27722161
k1,175:15028457,27722161:185512
x1,175:15938681,27722161
k1,175:16124194,27722161:185513
x1,175:19674071,27722161
k1,175:19674071,27722161:0
)
(1,176:3552215,28475825:16121856,491520,163840
x1,176:4389622,28475825
g1,175:4608075,28475825
x1,175:5136006,28475825
g1,175:5354459,28475825
x1,175:6264683,28475825
g1,175:6483136,28475825
x1,175:7011067,28475825
g1,175:7229520,28475825
x1,175:8139744,28475825
g1,175:8358197,28475825
x1,175:10144056,28475825
g1,175:10362509,28475825
x1,175:11345551,28475825
g1,175:11564004,28475825
x1,175:11928094,28475825
x1,175:12237570,28475825
g1,175:12456023,28475825
x1,175:14533154,28475825
g1,175:14751607,28475825
x1,175:15519836,28475825
k1,176:19674071,28475825:4154235
g1,176:19674071,28475825
)
(1,178:4011892,30564048:15202503,1343499,1015819
x1,178:4459267,30564048
g1,178:4688183,30564048
x1,178:5197909,30564048
g1,178:5379949,30564048
(1,178:5379949,29672023:364090,0,1456371
x1,178:5744039,29672023
)
[1,178:5744039,31161161:765296,1524638,54614
(1,178:6035310,29834041:355695,197518,0
x1,178:6341777,29834041
)
(1,178:5744039,31161161:765296,283990,54614
x1,178:6460107,31161161
)
]
g1,178:6618559,30564048
[1,178:6618559,30564048:837406,688132,927973
(1,178:6618559,30564048:837406,688132,360452
(1,178:6618559,29941452:837406,65536,983048
x1,178:7455965,29941452
)
)
(1,178:6618559,31337284:837406,303558,89201
k1,178:6915576,31337284:297017
x1,178:7132439,31337284
k1,178:7455965,31337284:297017
)
]
g1,178:7565189,30564048
(1,178:7565189,30564048:1082187,898467,449545
(1,178:7565189,30564048:1082187,898467,449545
h1,178:7565189,30564048:78643,0,0
[1,178:7643832,30564048:924901,898467,449545
(1,178:7643832,30120692:924901,455111,187504
x1,178:8292593,30120692
(1,178:8292593,30218995:276140,303558,89201
x1,178:8509456,30218995
)
)
(1,178:7643832,31013592:924901,422343,0
k1,178:7743899,31013592:100067
x1,178:8445153,31013592
k1,178:8568733,31013592:100067
)
]
h1,178:8568733,30564048:78643,0,0
)
)
g1,178:8756600,30564048
(1,178:8756600,30564048:1001247,282168,127431
x1,177:9757847,30564048
)
g1,178:9867071,30564048
(1,178:9867071,30564048:9347324,1343499,1015819
[1,178:9867071,29246762:436908,26213,2333105
(1,178:9867071,29246762:436908,26213,1153446
x1,178:10303979,29246762
)
(1,178:9867071,30426421:436908,26213,1153446
x1,178:10303979,30426421
)
]
x1,178:10674667,30564048
x1,178:11153445,30564048
g1,178:11383727,30564048
[1,178:11383727,30564048:946633,688132,927973
(1,178:11383727,30564048:946633,688132,360452
(1,178:11383727,29941452:946633,65536,983048
x1,178:12330360,29941452
)
)
(1,178:11383727,31337284:946633,303558,89201
k1,178:11527181,31337284:143454
x1,178:12186906,31337284
k1,178:12330360,31337284:143454
)
]
g1,178:12439584,30564048
(1,178:12439584,30564048:877455,282168,0
x1,177:13317039,30564048
)
x1,178:13879557,30564048
(1,178:13879557,30662351:218188,303558,0
x1,178:14064977,30662351
)
g1,178:14243377,30564048
x1,178:14753103,30564048
g1,178:14898735,30564048
x1,178:15206390,30564048
(1,178:15206390,30662351:939165,303558,89201
x1,178:16112787,30662351
)
g1,178:16291187,30564048
x1,178:16800913,30564048
g1,178:16946545,30564048
(1,178:16946545,30564048:489696,291271,127431
(1,177:16946545,30564048:489696,291271,127431
$1,177:16946545,30564048
x1,177:17436241,30564048
$1,177:17436241,30564048
)
)
(1,178:17436241,30724246:218188,303558,0
x1,178:17621661,30724246
)
g1,178:17800061,30564048
x1,178:17982106,30564048
g1,178:18127738,30564048
[1,178:18127738,30564048:394886,455111,127431
(1,178:18179546,30564048:0,455111,0
x1,178:18507227,30564048
)
(1,178:18127738,30564048:394886,282168,127431
x1,178:18522624,30564048
)
]
x1,178:18777487,30564048
[1,178:18777487,29246762:436908,26213,2333105
(1,178:18777487,29246762:436908,26213,1153446
x1,178:19214395,29246762
)
(1,178:18777487,30426421:436908,26213,1153446
x1,178:19214395,30426421
)
]
)
)
(1,178:18836664,32136923:837407,491520,163840
(1,178:18836664,32136923:837407,491520,163840
x1,178:19419208,32136923
x1,178:19674071,32136923
)
)
(1,181:3552215,32890587:16121856,455111,127431
h1,180:3552215,32890587:655360,0,0
x1,180:7293238,32890587
k1,180:7871832,32890587:578594
x1,180:8782055,32890587
x1,180:9127940,32890587
k1,180:9706533,32890587:578593
x1,180:10343690,32890587
x1,180:10707780,32890587
x1,180:11053666,32890587
x1,180:11709027,32890587
x1,180:12073117,32890587
x1,180:13001546,32890587
k1,180:13580140,32890587:578594
x1,180:14126275,32890587
k1,180:14704869,32890587:578594
x1,180:15254643,32890587
x1,180:16243145,32890587
k1,180:16821738,32890587:578593
x1,180:17349669,32890587
k1,180:17928263,32890587:578594
x1,180:19674071,32890587
k1,180:19674071,32890587:0
)
(1,181:3552215,33644251:16121856,556402,127431
x1,181:6159098,33644251
$1,180:6159098,33644251
(1,180:6159098,33406426:546406,318577,0
x1,180:6439718,33406426
g1,180:6672736,33406426
)
$1,180:6705504,33644251
x1,180:6887549,33644251
g1,180:7106002,33644251
x1,180:8165503,33644251
g1,180:8383956,33644251
x1,180:9332410,33644251
x1,180:9769318,33644251
x1,180:10897997,33644251
g1,180:11116450,33644251
x1,180:12336151,33644251
x1,180:13464830,33644251
g1,180:13683283,33644251
x1,180:14666325,33644251
g1,180:14884778,33644251
x1,180:15248868,33644251
x1,180:15558344,33644251
g1,180:15776797,33644251
x1,180:16324751,33644251
x1,180:17457069,33644251
g1,180:17675522,33644251
x1,180:18443751,33644251
k1,181:19674071,33644251:1230320
g1,181:19674071,33644251
)
(1,186:3552215,37105100:16121856,2555926,2228246
[1,186:3552215,37105100:16121856,2555926,2228246
(1,186:3552215,37006796:16121856,2654230,2326550
k1,185:3552215,37006796:0
(1,186:3552215,37006796:14414829,2654230,2326550
(1,185:3552215,37006796:0,527562,226101
[1,185:3552215,37006796:0,527562,226101
(1,71:3552215,37006796:0,527562,226101
r1,185:3552215,37006796:0,753663,226101
)
]
)
k1,186:3552215,37006796:869620
(1,186:4421835,37006796:13545209,2654230,2326550
$1,186:4421835,37006796
(1,186:4421835,37006796:13545209,2654230,2326550
[1,185:4421835,37006796:13545209,2654230,2326550
[1,185:4421835,38317527:13545209,3964961,1015819
(1,185:4421835,35696065:13545209,1343499,1015819
g1,185:4421835,35696065
(1,185:4421835,35696065:1186017,1343499,1015819
g1,185:4421835,35696065
(1,185:4421835,35696065:0,527562,226101
[1,185:4421835,35696065:0,527562,226101
(1,71:4421835,35696065:0,527562,226101
r1,185:4421835,35696065:0,753663,226101
)
]
)
$1,185:4421835,35696065
(1,185:4421835,35696065:1186017,447828,0
x1,185:4869210,35696065
g1,185:5098126,35696065
x1,185:5607852,35696065
)
$1,185:5607852,35696065
)
g1,185:5607852,35696065
(1,185:5607852,35696065:12359192,1343499,1015819
$1,185:5607852,35696065
(1,185:5607852,35696065:11001147,1343499,1015819
h1,185:5607852,35696065:0,0,0
g1,185:5717076,35696065
[1,185:5717076,35696065:946633,688132,993966
(1,185:5717076,35696065:946633,688132,360452
(1,185:5717076,35073469:946633,65536,983048
x1,185:6663709,35073469
)
)
(1,185:5717076,36509807:946633,344064,114688
k1,185:5759894,36509807:42818
(1,185:5759894,36509807:268516,344064,114688
x1,185:6028410,36509807
)
x1,185:6352376,36509807
(1,185:6352376,36509807:268516,344064,114688
x1,185:6620892,36509807
)
k1,185:6663709,36509807:42817
)
]
g1,185:6772933,35696065
(1,185:6772933,35696065:9836066,1343499,1015819
[1,185:6772933,34378779:573441,26213,2333105
(1,185:6772933,34378779:573441,26213,1153446
x1,185:7346374,34378779
)
(1,185:6772933,35558438:573441,26213,1153446
x1,185:7346374,35558438
)
]
[1,185:7346374,35696065:837406,688132,927973
(1,185:7346374,35696065:837406,688132,360452
(1,185:7346374,35073469:837406,65536,983048
x1,185:8183780,35073469
)
)
(1,185:7346374,36469301:837406,303558,89201
k1,185:7435215,36469301:88841
x1,185:8094940,36469301
k1,185:8183780,36469301:88840
)
]
g1,185:8293004,35696065
x1,185:8581090,35696065
(1,185:8581090,35794368:992985,197518,129251
x1,185:8905056,35794368
(1,185:8905056,35859904:636251,218388,63715
x1,185:9508539,35859904
)
)
x1,185:10199626,35696065
x1,185:10678404,35696065
x1,185:11054325,35696065
g1,185:11163549,35696065
(1,185:11163549,35696065:1001247,282168,127431
x1,185:12164796,35696065
)
g1,185:12274020,35696065
(1,185:12274020,35696065:3761538,491520,187504
(1,185:12274020,35696065:182045,491520,163840
x1,185:12456065,35696065
)
x1,185:13584941,35696065
(1,185:13584941,35794368:692493,303558,89201
x1,185:14244666,35794368
)
(1,185:14277434,35696065:489696,291271,127431
(1,185:14277434,35696065:489696,291271,127431
$1,185:14277434,35696065
x1,185:14767130,35696065
$1,185:14767130,35696065
)
)
(1,185:14767130,35856263:218188,303558,0
x1,185:14952550,35856263
)
g1,185:15130950,35696065
x1,185:15312995,35696065
g1,185:15458627,35696065
[1,185:15458627,35696065:394886,455111,127431
(1,185:15510435,35696065:0,455111,0
x1,185:15838116,35696065
)
(1,185:15458627,35696065:394886,282168,127431
x1,185:15853513,35696065
)
]
(1,185:15853513,35696065:182045,491520,163840
x1,185:16035558,35696065
)
)
[1,185:16035558,34378779:573441,26213,2333105
(1,185:16035558,34378779:573441,26213,1153446
x1,185:16608999,34378779
)
(1,185:16035558,35558438:573441,26213,1153446
x1,185:16608999,35558438
)
]
)
)
$1,185:16608999,35696065
k1,185:17967044,35696065:1358045
)
g1,185:17967044,35696065
)
(1,185:4421835,38317527:13545209,1343499,1015819
g1,185:4421835,38317527
(1,185:4421835,38317527:1186017,1343499,1015819
k1,185:5607852,38317527:1186017
(1,185:5607852,38317527:0,527562,226101
[1,185:5607852,38317527:0,527562,226101
(1,71:5607852,38317527:0,527562,226101
r1,185:5607852,38317527:0,753663,226101
)
]
)
$1,185:5607852,38317527
h1,185:5607852,38317527:0,0,0
$1,185:5607852,38317527
)
g1,185:5607852,38317527
(1,185:5607852,38317527:12359192,1343499,1015819
$1,185:5607852,38317527
(1,185:5607852,38317527:12359192,1343499,1015819
h1,185:5607852,38317527:0,0,0
g1,185:5717076,38317527
(1,185:5717076,37425502:364090,0,1456371
x1,185:6081166,37425502
)
[1,185:6081166,38914640:765296,1524638,54614
(1,185:6372437,37587520:355695,197518,0
x1,185:6678904,37587520
)
(1,185:6081166,38914640:765296,283990,54614
x1,185:6797234,38914640
)
]
g1,185:6955686,38317527
(1,185:6955686,38317527:3175699,1343499,1015819
[1,185:6955686,37000241:573441,26213,2333105
(1,185:6955686,37000241:573441,26213,1153446
x1,185:7529127,37000241
)
(1,185:6955686,38179900:573441,26213,1153446
x1,185:7529127,38179900
)
]
[1,185:7529127,38317527:837406,688132,927973
(1,185:7529127,38317527:837406,688132,360452
(1,185:7529127,37694931:837406,65536,983048
x1,185:8366533,37694931
)
)
(1,185:7529127,39090763:837406,303558,89201
k1,185:7826144,39090763:297017
x1,185:8043007,39090763
k1,185:8366533,39090763:297017
)
]
g1,185:8475757,38317527
(1,185:8475757,38317527:1082187,898467,449545
(1,185:8475757,38317527:1082187,898467,449545
h1,185:8475757,38317527:78643,0,0
[1,185:8554400,38317527:924901,898467,449545
(1,185:8554400,37874171:924901,455111,187504
x1,185:9203161,37874171
(1,185:9203161,37972474:276140,303558,89201
x1,185:9420024,37972474
)
)
(1,185:8554400,38767071:924901,422343,0
k1,185:8654467,38767071:100067
x1,185:9355721,38767071
k1,185:9479301,38767071:100067
)
]
h1,185:9479301,38317527:78643,0,0
)
)
[1,185:9557944,37000241:573441,26213,2333105
(1,185:9557944,37000241:573441,26213,1153446
x1,185:10131385,37000241
)
(1,185:9557944,38179900:573441,26213,1153446
x1,185:10131385,38179900
)
]
)
g1,185:10240609,38317527
(1,185:10240609,38317527:1001247,282168,127431
x1,185:11241856,38317527
)
g1,185:11351080,38317527
(1,185:11351080,38317527:6324695,1343499,1015819
[1,185:11351080,37000241:436908,26213,2333105
(1,185:11351080,37000241:436908,26213,1153446
x1,185:11787988,37000241
)
(1,185:11351080,38179900:436908,26213,1153446
x1,185:11787988,38179900
)
]
[1,185:11787988,38317527:946633,688132,927973
(1,185:11787988,38317527:946633,688132,360452
(1,185:11787988,37694931:946633,65536,983048
x1,185:12734621,37694931
)
)
(1,185:11787988,39090763:946633,303558,89201
k1,185:11931442,39090763:143454
x1,185:12591167,39090763
k1,185:12734621,39090763:143454
)
]
g1,185:12843845,38317527
x1,185:13462995,38317527
(1,185:13462995,38415830:692493,303558,89201
x1,185:14122720,38415830
)
x1,185:14718006,38317527
(1,185:14718006,38415830:218188,303558,0
x1,185:14903426,38415830
)
g1,185:15081826,38317527
x1,185:15591552,38317527
g1,185:15737184,38317527
x1,185:16044839,38317527
(1,185:16044839,38415830:939165,303558,89201
x1,185:16951236,38415830
)
x1,185:17238867,38317527
[1,185:17238867,37000241:436908,26213,2333105
(1,185:17238867,37000241:436908,26213,1153446
x1,185:17675775,37000241
)
(1,185:17238867,38179900:436908,26213,1153446
x1,185:17675775,38179900
)
]
)
g1,185:17784999,38317527
x1,185:17967044,38317527
)
$1,185:17967044,38317527
g1,185:17967044,38317527
)
g1,185:17967044,38317527
)
]
]
)
$1,186:17967044,37006796
)
g1,186:17967044,37006796
)
k1,186:19674071,37006796:1707027
(1,186:19674071,37006796:0,2654230,2326550
(1,186:19674071,37006796:0,527562,226101
k1,186:18836664,37006796:-837407
(1,186:18836664,37006796:837407,527562,226101
(1,185:18836664,37006796:0,527562,226101
[1,185:18836664,37006796:0,527562,226101
(1,71:18836664,37006796:0,527562,226101
r1,186:18836664,37006796:0,753663,226101
)
]
)
(1,186:18836664,37006796:837407,491520,163840
x1,186:19419208,37006796
x1,186:19674071,37006796
)
)
)
)
k1,186:19674071,37006796:0
)
]
)
(1,188:3552215,40405750:16121856,491520,163840
x1,188:5228846,40405750
k1,187:5395296,40405750:166450
$1,187:5395296,40405750
x1,187:6444028,40405750
$1,187:6444028,40405750
k1,187:6610478,40405750:166450
x1,187:7522522,40405750
x1,187:8070476,40405750
x1,187:8984340,40405750
x1,187:9479501,40405750
k1,187:9645951,40405750:166450
x1,187:9973632,40405750
k1,187:10140082,40405750:166450
x1,187:11308810,40405750
k1,187:11475259,40405750:166449
x1,187:11802940,40405750
x1,187:12130621,40405750
x1,187:12660370,40405750
k1,187:12826820,40405750:166450
x1,187:13518591,40405750
k1,187:13685041,40405750:166450
x1,187:14049131,40405750
x1,187:14653520,40405750
x1,187:15094068,40405750
x1,187:15931474,40405750
k1,187:16097924,40405750:166450
x1,187:16279969,40405750
x1,187:16644059,40405750
x1,187:17171988,40405750
x1,187:18306126,40405750
k1,187:18472576,40405750:166450
x1,187:19455618,40405750
x1,187:19674071,40405750
k1,188:19674071,40405750:0
)
(1,188:3552215,41159414:16121856,491520,187504
x1,188:4243986,41159414
x1,188:4608076,41159414
x1,188:5192440,41159414
x1,188:6761667,41159414
k1,187:6969480,41159414:207813
x1,187:7952522,41159414
k1,187:8157675,41159414:205153
$1,187:8157675,41159414
(1,187:8157675,41159414:1085863,282168,187504
x1,187:8551045,41159414
(1,187:8551045,41257717:692493,303558,89201
x1,187:9210770,41257717
)
)
$1,187:9243538,41159414
k1,187:9448690,41159414:205152
x1,187:9812780,41159414
x1,187:10378939,41159414
k1,187:10584092,41159414:205153
x1,187:10948182,41159414
x1,187:12204293,41159414
k1,187:12412106,41159414:207813
x1,187:13467967,41159414
k1,187:13673120,41159414:205153
$1,187:13673120,41159414
x1,187:13961206,41159414
(1,187:13961206,41257717:356734,197518,0
x1,187:14285172,41257717
)
x1,187:14943491,41159414
x1,187:15422269,41159414
x1,187:15798190,41159414
$1,187:15798190,41159414
k1,187:16003342,41159414:205152
x1,187:16878977,41159414
k1,187:17084130,41159414:205153
x1,187:17994354,41159414
k1,187:18199507,41159414:205153
x1,187:19073323,41159414
x1,187:19455618,41159414
x1,187:19674071,41159414
k1,188:19674071,41159414:0
)
(1,188:3552215,41913078:16121856,455111,0
x1,188:3734260,41913078
x1,188:4753711,41913078
k1,187:4960167,41913078:206456
x1,187:6705975,41913078
k1,187:6912431,41913078:206456
x1,187:8132132,41913078
x1,187:9519314,41913078
k1,187:9725769,41913078:206455
x1,187:10253700,41913078
k1,187:10460156,41913078:206456
x1,187:11594295,41913078
k1,187:11800751,41913078:206456
x1,187:13056862,41913078
k1,187:13263318,41913078:206456
x1,187:13791249,41913078
k1,187:13997705,41913078:206456
x1,187:14582069,41913078
x1,187:15494113,41913078
k1,187:15700568,41913078:206455
$1,187:15700568,41913078
x1,187:16093938,41913078
$1,187:16093938,41913078
x1,187:16275983,41913078
k1,187:16563255,41913078:287272
x1,187:17164003,41913078
k1,187:17370459,41913078:206456
x1,187:18429960,41913078
k1,187:18636416,41913078:206456
x1,187:19455618,41913078
x1,187:19674071,41913078
k1,188:19674071,41913078:0
)
(1,188:3552215,42666742:16121856,455111,127431
x1,188:5487351,42666742
k1,187:5773345,42666742:285994
x1,187:6246661,42666742
x1,187:6556137,42666742
x1,187:6883818,42666742
x1,187:7011249,42666742
k1,187:7314128,42666742:302879
x1,187:7496173,42666742
x1,187:7860263,42666742
x1,187:8388192,42666742
x1,187:9300237,42666742
x1,187:10428916,42666742
k1,187:10714910,42666742:285994
x1,187:11042591,42666742
x1,187:11370272,42666742
x1,187:11900021,42666742
k1,187:12186015,42666742:285994
x1,187:13096238,42666742
x1,187:13442123,42666742
k1,187:13728117,42666742:285994
x1,187:14419888,42666742
x1,187:15111659,42666742
x1,187:15878068,42666742
k1,187:16164062,42666742:285994
x1,187:16509948,42666742
x1,187:17239948,42666742
x1,187:18405035,42666742
k1,187:18691029,42666742:285994
x1,187:19674071,42666742
k1,187:19674071,42666742:0
)
(1,188:3552215,43420406:16121856,455111,127431
x1,188:3916305,43420406
x1,187:4225781,43420406
k1,187:4504031,43420406:278250
x1,187:6033208,43420406
k1,187:6326408,43420406:293200
x1,187:7382269,43420406
k1,187:7660520,43420406:278251
x1,187:7988201,43420406
k1,187:8266451,43420406:278250
x1,187:9176675,43420406
x1,187:10106925,43420406
k1,187:10385176,43420406:278251
x1,187:11076947,43420406
k1,187:11355197,43420406:278250
x1,187:12265421,43420406
k1,187:12543671,43420406:278250
x1,187:13348309,43420406
x1,187:14733668,43420406
k1,187:15011919,43420406:278251
x1,187:15357805,43420406
x1,187:16087805,43420406
x1,187:17252892,43420406
k1,187:17531142,43420406:278250
$1,187:17531142,43420406
x1,187:17924512,43420406
$1,187:17924512,43420406
x1,187:18106557,43420406
k1,187:18399757,43420406:293200
x1,187:19674071,43420406
k1,187:19674071,43420406:0
)
(1,188:3552215,44174070:16121856,455111,0
x1,188:4462439,44174070
g1,187:4680892,44174070
x1,187:5663934,44174070
x1,187:6210069,44174070
x1,187:7520793,44174070
k1,188:19674071,44174070:12153278
g1,188:19674071,44174070
)
(1,190:5600700,45443082:14073371,491520,187504
(1,190:5600700,45443082:12024886,449650,187504
(1,190:5600700,45443082:628050,449650,0
(1,189:5600700,45443082:628050,449650,0
$1,189:5600700,45443082
x1,189:6228750,45443082
$1,189:6228750,45443082
)
)
g1,190:6374382,45443082
x1,190:6556427,45443082
g1,190:6702059,45443082
x1,190:7120759,45443082
(1,190:7120759,45541385:218188,303558,0
x1,190:7306179,45541385
)
g1,190:7520987,45443082
x1,190:8030713,45443082
g1,190:8212753,45443082
x1,190:8606123,45443082
(1,190:8606123,45541385:671024,303558,89201
x1,190:9244379,45541385
)
g1,190:9422779,45443082
x1,190:9932505,45443082
g1,190:10078137,45443082
x1,190:10471507,45443082
(1,190:10471507,45541385:1377813,318577,89201
x1,190:11066528,45541385
[1,190:11066528,45541385:297188,318577,0
(1,190:11098613,45541385:0,318577,0
x1,190:11359848,45541385
)
(1,190:11066528,45541385:297188,197518,0
x1,190:11363716,45541385
)
]
x1,190:11816552,45541385
)
g1,190:11994952,45443082
x1,190:12504678,45443082
g1,190:12650310,45443082
x1,190:13043680,45443082
(1,190:13043680,45541385:656083,303558,89201
x1,190:13650535,45541385
)
g1,190:13845395,45443082
x1,190:14355121,45443082
g1,190:14500753,45443082
x1,190:14894123,45443082
(1,190:14894123,45541385:1347931,318577,89201
x1,190:15489144,45541385
[1,190:15489144,45541385:282247,318577,89201
(1,190:15527867,45541385:0,318577,0
x1,190:15789102,45541385
)
(1,190:15489144,45541385:282247,197518,89201
x1,190:15754931,45541385
)
]
x1,190:16192826,45541385
)
g1,190:16424094,45443082
x1,190:16933820,45443082
g1,190:17115860,45443082
x1,190:17625586,45443082
)
(1,190:18836664,45443082:837407,491520,163840
(1,190:18836664,45443082:837407,491520,163840
x1,190:19419208,45443082
x1,190:19674071,45443082
)
)
)
(1,193:3552215,46712094:16121856,455111,127431
x1,193:3992763,46712094
k1,191:4365705,46712094:372942
x1,191:5057476,46712094
x1,191:7023561,46712094
k1,191:7778300,46712094:754739
x1,191:8488276,46712094
k1,191:8861219,46712094:372943
x1,191:10832763,46712094
k1,191:11244327,46712094:411564
x1,191:12303828,46712094
k1,191:12676770,46712094:372942
x1,191:13040860,46712094
x1,191:13750835,46712094
k1,191:14123778,46712094:372943
x1,191:14928416,46712094
x1,191:16313775,46712094
k1,191:16686717,46712094:372942
x1,191:17232852,46712094
x1,191:17578738,46712094
x1,191:18108487,46712094
x1,191:19674071,46712094
k1,191:19674071,46712094:0
)
(1,193:3552215,47465758:16121856,455111,127431
x1,193:4535257,47465758
x1,193:5081392,47465758
x1,193:6210071,47465758
k1,191:6515447,47465758:305376
x1,191:7498489,47465758
k1,191:7803864,47465758:305375
x1,191:8167954,47465758
x1,191:8477430,47465758
k1,191:8782806,47465758:305376
x1,191:9510986,47465758
x1,191:10348392,47465758
x1,191:10894527,47465758
x1,191:12296273,47465758
k1,191:12601648,47465758:305375
x1,191:13348033,47465758
x1,191:14731574,47465758
k1,191:15036950,47465758:305376
x1,191:15401040,47465758
x1,191:15728721,47465758
k1,191:16034096,47465758:305375
x1,191:16361777,47465758
k1,191:16667153,47465758:305376
x1,191:17471791,47465758
x1,191:18565879,47465758
k1,191:18871254,47465758:305375
x1,191:19455618,47465758
x1,191:19674071,47465758
k1,193:19674071,47465758:0
)
]
g1,233:19674071,3425566
)
k1,233:20263895,4080926:589824
r1,233:20263895,4080926:0,44040192,43384832
k1,233:20853719,4080926:589824
(1,233:20853719,3425566:16121856,0,44040192
[1,233:20853719,3425566:16121856,0,44040192
(1,193:20853719,4080926:16121856,491520,187504
x1,193:21692946,4080926
k1,191:21974197,4080926:281251
$1,191:21974197,4080926
x1,191:22367567,4080926
(1,191:22367567,4179229:722228,303558,89201
x1,191:22584430,4179229
x1,191:23057027,4179229
)
k1,191:23376496,4080926:286701
x1,191:23886222,4080926
k1,191:24172923,4080926:286701
x1,191:24438936,4080926
(1,191:24438936,4179229:644746,197518,89201
x1,191:25020345,4179229
)
x1,191:25629817,4080926
(1,191:25629817,4179229:326089,197518,0
x1,191:25892569,4179229
)
x1,191:26346392,4080926
(1,191:26346392,4179229:276140,303558,89201
x1,191:26563255,4179229
)
$1,191:26622532,4080926
x1,191:26804577,4080926
k1,191:27101527,4080926:296950
x1,191:28778158,4080926
k1,191:29059409,4080926:281251
$1,191:29059409,4080926
(1,191:29059409,4080926:1045848,491520,163840
(1,191:29059409,4080926:327681,491520,163840
x1,191:29387090,4080926
)
x1,191:29777576,4080926
(1,191:29777576,4080926:327681,491520,163840
x1,191:30105257,4080926
)
)
$1,191:30105257,4080926
k1,191:30386508,4080926:281251
x1,191:30827056,4080926
k1,191:31108307,4080926:281251
x1,191:31435988,4080926
k1,191:31717238,4080926:281250
x1,191:32521875,4080926
k1,191:32803126,4080926:281251
x1,191:33331057,4080926
k1,191:33612308,4080926:281251
x1,191:33794353,4080926
x1,191:34158443,4080926
x1,191:34686372,4080926
x1,191:35820510,4080926
k1,191:36101761,4080926:281251
x1,191:36757122,4080926
x1,191:36975575,4080926
k1,193:36975575,4080926:0
)
(1,193:20853719,4834590:16121856,455111,127431
x1,193:22237260,4834590
k1,191:22566003,4834590:328743
x1,191:23257774,4834590
k1,191:23586517,4834590:328743
x1,191:24496741,4834590
k1,191:24825484,4834590:328743
x1,191:26063390,4834590
k1,191:26392133,4834590:328743
x1,191:27156722,4834590
x1,191:28358217,4834590
k1,191:28714531,4834590:356314
x1,191:29916028,4834590
k1,191:30244771,4834590:328743
x1,191:30681679,4834590
k1,191:31010422,4834590:328743
x1,191:31450970,4834590
k1,191:31779713,4834590:328743
x1,191:32689937,4834590
k1,191:33018680,4834590:328743
x1,191:34862793,4834590
k1,191:35191536,4834590:328743
x1,191:35956125,4834590
x1,191:36975575,4834590
k1,191:36975575,4834590:0
)
(1,193:20853719,5588254:16121856,455111,127431
x1,193:22839829,5588254
k1,191:23189169,5588254:349340
x1,191:23553259,5588254
x1,191:23880940,5588254
k1,191:24230281,5588254:349341
x1,191:25140505,5588254
k1,191:25489845,5588254:349340
x1,191:26072387,5588254
x1,191:26436477,5588254
x1,191:27221089,5588254
k1,191:27570430,5588254:349341
x1,191:28098361,5588254
k1,191:28447702,5588254:349341
x1,191:29357926,5588254
k1,191:29707266,5588254:349340
x1,191:30801356,5588254
x1,191:30983401,5588254
x1,191:31857217,5588254
k1,191:32206557,5588254:349340
x1,191:33080373,5588254
x1,191:34081619,5588254
x1,191:35323164,5588254
k1,191:36007098,5588254:683934
x1,191:36757122,5588254
x1,191:36975575,5588254
k1,193:36975575,5588254:0
)
(1,193:20853719,6341918:16121856,581889,233020
x1,193:21727535,6341918
k1,192:22004645,6341918:277110
$1,192:22004645,6341918
x1,192:22292731,6341918
(1,192:22292731,6440221:356734,197518,0
x1,192:22616697,6440221
)
x1,192:23275016,6341918
x1,192:23753794,6341918
x1,192:24129715,6341918
k1,192:24409515,6341918:279800
x1,192:24919241,6341918
k1,192:25199041,6341918:279800
(1,192:25199041,6341918:480213,553676,225995
(1,192:25199041,6341918:480213,553676,225995
h1,192:25199041,6341918:78643,0,0
[1,192:25277684,6341918:322927,553676,225995
(1,192:25277684,6083882:322927,295640,0
k1,192:25308530,6083882:30846
x1,192:25569765,6083882
k1,192:25600611,6083882:30846
)
(1,192:25277684,6567912:322927,197518,0
x1,192:25584151,6567912
)
]
h1,192:25600611,6341918:78643,0,0
)
)
k1,192:25788478,6341918:109224
(1,192:25788478,5813986:309476,0,728185
x1,192:26097954,5813986
)
[1,192:26097954,6574938:483126,796452,0
(1,192:26225385,5976004:355695,197518,0
x1,192:26531852,5976004
)
(1,192:26097954,6574938:294003,295640,0
x1,192:26359189,6574938
)
]
k1,192:26690304,6341918:109224
x1,192:27439341,6341918
x1,192:27768007,6341918
(1,192:27768007,6104093:2345344,344064,114688
x1,192:28065174,6104093
x1,192:28447561,6104093
g1,192:28622490,6104093
(1,192:28622490,6104093:701876,197518,0
x1,192:29324366,6104093
)
x1,192:29859322,6104093
x1,192:30080583,6104093
)
k1,192:30222575,6341918:109224
(1,192:30222575,6341918:877455,282168,0
x1,192:31100030,6341918
)
x1,192:32156194,6341918
x1,192:32434570,6341918
$1,192:32434570,6341918
k1,192:32711680,6341918:277110
x1,192:33767541,6341918
k1,192:34044651,6341918:277110
x1,192:34681808,6341918
x1,192:36101759,6341918
x1,192:36975575,6341918
k1,192:36975575,6341918:0
)
(1,193:20853719,7095582:16121856,491520,163840
(1,192:20853719,7095582:877455,282168,0
x1,192:21731174,7095582
)
x1,192:22787338,7095582
x1,192:23065714,7095582
$1,192:23065714,7095582
x1,192:23247759,7095582
k1,193:36975575,7095582:13727816
g1,193:36975575,7095582
)
(1,194:20853719,9098052:16121856,1343499,1015819
k1,193:22902981,9098052:2049262
(1,194:22902981,9098052:494251,1343499,1015819
g1,193:22902981,9098052
$1,194:22902981,9098052
(1,194:22902981,9098052:494251,447828,0
x1,194:23350356,9098052
)
$1,194:23397232,9098052
)
k1,194:23397232,9098052:0
(1,194:23397232,9098052:873806,1343499,1015819
g1,194:23397232,9098052
g1,194:23397232,9098052
$1,194:23397232,9098052
(1,194:23397232,9098052:873806,240435,0
h1,194:23397232,9098052:0,0,0
g1,194:23579272,9098052
x1,194:24088998,9098052
g1,194:24271038,9098052
h1,194:24271038,9098052:0,0,0
)
$1,194:24271038,9098052
g1,194:24271038,9098052
)
k1,194:24271038,9098052:0
(1,194:24271038,9098052:10655274,1343499,1015819
g1,194:24271038,9098052
$1,194:24271038,9098052
(1,194:24271038,9098052:10655274,1343499,1015819
[1,194:24271038,9098052:946633,688132,993966
(1,194:24271038,9098052:946633,688132,360452
(1,194:24271038,8475456:946633,65536,983048
x1,194:25217671,8475456
)
)
(1,194:24271038,9911794:946633,344064,114688
k1,194:24318279,9911794:47241
(1,194:24318279,9911794:268516,344064,114688
x1,194:24586795,9911794
)
x1,194:24901914,9911794
(1,194:24901914,9911794:268516,344064,114688
x1,194:25170430,9911794
)
k1,194:25217671,9911794:47241
)
]
g1,194:25326895,9098052
(1,194:25326895,9098052:1001247,282168,127431
x1,194:26328142,9098052
)
g1,194:26437366,9098052
(1,194:26437366,9098052:8379722,1343499,1015819
[1,194:26437366,7780766:573441,26213,2333105
(1,194:26437366,7780766:573441,26213,1153446
x1,194:27010807,7780766
)
(1,194:26437366,8960425:573441,26213,1153446
x1,194:27010807,8960425
)
]
[1,194:27010807,9098052:946633,688132,927973
(1,194:27010807,9098052:946633,688132,360452
(1,194:27010807,8475456:946633,65536,983048
x1,194:27957440,8475456
)
)
(1,194:27010807,9871288:946633,303558,89201
k1,194:27139394,9871288:128587
x1,194:27356257,9871288
x1,194:27828854,9871288
k1,194:27957440,9871288:128586
)
]
g1,194:28066664,9098052
[1,194:28066664,9098052:946633,1082257,920055
(1,194:28066664,8278849:946633,197518,0
k1,194:28278746,8278849:212082
x1,194:28801215,8278849
k1,194:29013297,8278849:212082
)
(1,194:28066664,9098052:946633,688132,360452
(1,194:28066664,8475456:946633,65536,983048
x1,194:29013297,8475456
)
)
(1,194:28066664,9863370:946633,295640,89201
k1,194:28073122,9863370:6458
x1,194:29006839,9863370
k1,194:29013297,9863370:6458
)
]
g1,194:29122521,9098052
(1,194:29122521,9098052:2483049,934876,576976
(1,194:29122521,9098052:2483049,934876,576976
h1,194:29122521,9098052:78643,0,0
[1,194:29201164,9098052:2325763,934876,576976
(1,194:29201164,8654696:2325763,491520,187504
x1,194:29743747,8654696
(1,194:29743747,8752999:302930,197518,89201
x1,194:30013909,8752999
)
x1,194:30672228,8654696
x1,194:31151006,8654696
x1,194:31526927,8654696
)
(1,194:29201164,9547596:2325763,455111,127431
k1,194:30108159,9547596:906995
x1,194:30619932,9547596
k1,194:31526927,9547596:906995
)
]
h1,194:31526927,9098052:78643,0,0
)
)
x1,194:32406568,9098052
(1,194:32406568,9196355:351425,197518,89201
x1,194:32725225,9196355
)
x1,194:33148479,9098052
(1,194:33148479,9196355:276140,303558,89201
x1,194:33365342,9196355
)
x1,194:33679482,9098052
(1,194:33679482,8827459:564165,295640,89201
x1,194:34210879,8827459
)
[1,194:34243647,7780766:573441,26213,2333105
(1,194:34243647,7780766:573441,26213,1153446
x1,194:34817088,7780766
)
(1,194:34243647,8960425:573441,26213,1153446
x1,194:34817088,8960425
)
]
)
g1,194:34926312,9098052
h1,194:34926312,9098052:0,0,0
)
$1,194:34926312,9098052
g1,194:34926312,9098052
)
k1,194:36975575,9098052:2049263
(1,194:36975575,9098052:0,1343499,1015819
(1,194:36975575,9098052:0,491520,163840
k1,194:35810487,9098052:-1165088
(1,194:35810487,9098052:1165088,491520,163840
x1,194:36720712,9098052
x1,194:36975575,9098052
)
)
)
k1,194:36975575,9098052:0
)
(1,196:20853719,11719514:16121856,1343499,1015819
k1,194:22902981,11719514:2049262
(1,195:22902981,11719514:494251,1343499,1015819
k1,194:23397232,11719514:494251
$1,195:23397232,11719514
h1,195:23397232,11719514:0,0,0
$1,195:23397232,11719514
)
k1,195:23397232,11719514:0
(1,195:23397232,11719514:873806,1343499,1015819
g1,195:23397232,11719514
k1,195:23834135,11719514:436903
$1,195:23834135,11719514
(1,195:23834135,11719514:0,0,0
h1,195:23834135,11719514:0,0,0
h1,195:23834135,11719514:0,0,0
)
$1,195:23834135,11719514
k1,195:24271038,11719514:436903
)
k1,195:24271038,11719514:0
(1,196:24271038,11719514:10655274,1343499,1015819
g1,195:24271038,11719514
$1,196:24271038,11719514
(1,196:24271038,11719514:8762829,1343499,1015819
x1,196:24780764,11719514
g1,196:24889988,11719514
(1,196:24889988,11719514:1001247,282168,127431
x1,195:25891235,11719514
)
g1,196:26000459,11719514
(1,196:26000459,11719514:6742139,1343499,1015819
[1,196:26000459,10402228:436908,26213,2333105
(1,196:26000459,10402228:436908,26213,1153446
x1,196:26437367,10402228
)
(1,196:26000459,11581887:436908,26213,1153446
x1,196:26437367,11581887
)
]
x1,196:26947093,11719514
g1,196:27056317,11719514
[1,196:27056317,11719514:946633,688132,927973
(1,196:27056317,11719514:946633,688132,360452
(1,196:27056317,11096918:946633,65536,983048
x1,196:28002950,11096918
)
)
(1,196:27056317,12492750:946633,303558,89201
k1,196:27199771,12492750:143454
x1,196:27859496,12492750
k1,196:28002950,12492750:143454
)
]
g1,196:28112174,11719514
x1,196:28603967,11719514
(1,196:28603967,11817817:644746,197518,89201
x1,196:29185376,11817817
)
x1,196:29794848,11719514
(1,196:29794848,11817817:326089,197518,0
x1,196:30057600,11817817
)
x1,196:30511423,11719514
(1,196:30511423,11817817:218188,303558,0
x1,196:30696843,11817817
)
(1,196:30729611,11719514:489696,291271,127431
(1,195:30729611,11719514:489696,291271,127431
$1,195:30729611,11719514
x1,195:31219307,11719514
$1,195:31219307,11719514
)
)
(1,196:31219307,11879712:218188,303558,0
x1,196:31404727,11879712
)
g1,196:31583127,11719514
x1,196:31765172,11719514
g1,196:31910804,11719514
[1,196:31910804,11719514:394886,455111,127431
(1,196:31962612,11719514:0,455111,0
x1,196:32290293,11719514
)
(1,196:31910804,11719514:394886,282168,127431
x1,196:32305690,11719514
)
]
[1,196:32305690,10402228:436908,26213,2333105
(1,196:32305690,10402228:436908,26213,1153446
x1,196:32742598,10402228
)
(1,196:32305690,11581887:436908,26213,1153446
x1,196:32742598,11581887
)
]
)
g1,196:32851822,11719514
x1,196:33033867,11719514
)
$1,196:33033867,11719514
k1,196:34926312,11719514:1892445
)
k1,196:36975575,11719514:2049263
(1,196:36975575,11719514:0,1343499,1015819
(1,196:36975575,11719514:0,0,0
g1,196:36975575,11719514
)
)
k1,196:36975575,11719514:0
)
(1,199:20853719,13721984:16121856,491520,187504
x1,199:22530350,13721984
k1,197:23058479,13721984:528129
$1,197:23058479,13721984
x1,197:23601062,13721984
(1,197:23601062,13820287:302930,197518,89201
x1,197:23871224,13820287
)
x1,197:24529543,13721984
x1,197:24927537,13721984
x1,197:25245433,13721984
$1,197:25245433,13721984
k1,197:25773561,13721984:528128
x1,197:26649196,13721984
k1,197:27177325,13721984:528129
x1,197:28087549,13721984
k1,197:28615678,13721984:528129
x1,197:29271039,13721984
x1,197:29817174,13721984
x1,197:30163059,13721984
x1,197:31036875,13721984
x1,197:31273533,13721984
k1,197:31801661,13721984:528128
x1,197:33021362,13721984
x1,197:34408544,13721984
k1,197:34936673,13721984:528129
x1,197:35592034,13721984
x1,197:36975575,13721984
k1,197:36975575,13721984:0
)
(1,199:20853719,14475648:16121856,533465,251225
x1,199:21399854,14475648
$1,197:21399854,14475648
(1,197:21399854,14237823:294003,295640,0
(1,197:21399854,14237823:261235,295640,0
x1,197:21661089,14237823
)
)
$1,197:21693857,14475648
x1,197:21875902,14475648
k1,197:22345120,14475648:469218
x1,197:22581778,14475648
x1,197:22945868,14475648
x1,197:23439209,14475648
x1,197:23766890,14475648
x1,197:24804546,14475648
x1,197:25678362,14475648
k1,198:26097427,14475648:419065
x1,198:28096278,14475648
k1,198:28515344,14475648:419066
x1,198:30375842,14475648
k1,198:30845059,14475648:469217
$1,198:30845059,14475648
(1,198:30845059,13984124:691771,0,655368
x1,198:31536830,13984124
)
[1,198:31536830,14672259:1656838,723635,54614
(1,198:31536830,14146142:555237,197518,0
x1,198:32059299,14146142
)
(1,198:31536830,14672259:1656838,318577,54614
x1,198:31815436,14672259
x1,198:33160900,14672259
)
]
k1,198:33302892,14475648:109224
x1,198:33594163,14475648
x1,198:34264315,14475648
k1,198:34543687,14475648:279372
x1,198:35053413,14475648
k1,198:35332784,14475648:279371
x1,198:35673967,14475648
x1,198:35949461,14475648
k1,198:36465849,14475648:516388
x1,198:36975575,14475648
k1,199:36975575,14475648:0
)
(1,199:20853719,15348811:16121856,556402,251225
(1,198:20853719,14857287:691771,0,655368
x1,198:21545490,14857287
)
[1,198:21545490,15545422:1832209,723635,54614
(1,198:21545490,15019305:555237,197518,0
x1,198:22067959,15019305
)
(1,198:21545490,15545422:1832209,283990,54614
x1,198:23344931,15545422
)
]
k1,198:23486923,15348811:109224
x1,198:23792076,15348811
(1,198:23792076,15110986:2072186,318577,129251
x1,198:24545198,15110986
x1,198:25026709,15110986
(1,198:25026709,15176522:244833,218388,63715
x1,198:25219449,15176522
)
x1,198:25586661,15110986
(1,198:25586661,15176522:244833,218388,63715
x1,198:25779401,15176522
)
)
$1,198:25864262,15348811
x1,198:26046307,15348811
k1,198:26240049,15348811:193742
x1,198:27150273,15348811
k1,198:27337836,15348811:187563
x1,198:28506564,15348811
k1,198:28694128,15348811:187564
x1,198:29021809,15348811
x1,198:29349490,15348811
x1,198:29879239,15348811
k1,198:30066803,15348811:187564
x1,198:30871441,15348811
x1,198:32256800,15348811
k1,198:32444364,15348811:187564
x1,198:32790250,15348811
x1,198:33520250,15348811
x1,198:34943840,15348811
k1,198:35131403,15348811:187563
x1,198:36114445,15348811
k1,198:36302009,15348811:187564
x1,198:36666099,15348811
x1,198:36975575,15348811
k1,198:36975575,15348811:0
)
(1,199:20853719,16102475:16121856,455111,187504
x1,199:22748806,16102475
g1,198:22967259,16102475
x1,198:23513394,16102475
x1,198:24077733,16102475
g1,198:24296186,16102475
x1,198:24987957,16102475
g1,198:25206410,16102475
x1,198:25388455,16102475
x1,198:25752545,16102475
x1,198:26280474,16102475
x1,198:27374564,16102475
g1,198:27593017,16102475
x1,198:28120948,16102475
g1,198:28339401,16102475
x1,198:29031172,16102475
x1,198:29486283,16102475
g1,198:29704736,16102475
x1,198:30323688,16102475
x1,198:30687778,16102475
x1,198:31106481,16102475
x1,198:31470571,16102475
x1,198:31816456,16102475
x1,198:32766730,16102475
g1,198:32985183,16102475
$1,198:32985183,16102475
x1,198:33375669,16102475
(1,198:33375669,16200778:276140,303558,89201
x1,198:33592532,16200778
)
$1,198:33651809,16102475
g1,198:33870262,16102475
x1,198:35108168,16102475
k1,199:36975575,16102475:1867407
g1,199:36975575,16102475
)
(1,200:20853719,18128608:16121856,1343499,1015819
k1,199:21970093,18128608:1116374
(1,200:21970093,18128608:494251,1343499,1015819
g1,199:21970093,18128608
$1,200:21970093,18128608
(1,200:21970093,18128608:494251,447828,0
x1,200:22417468,18128608
)
$1,200:22464344,18128608
)
k1,200:22464344,18128608:0
(1,200:22464344,18128608:873806,1343499,1015819
g1,200:22464344,18128608
g1,200:22464344,18128608
$1,200:22464344,18128608
(1,200:22464344,18128608:873806,240435,0
h1,200:22464344,18128608:0,0,0
g1,200:22646384,18128608
x1,200:23156110,18128608
g1,200:23338150,18128608
h1,200:23338150,18128608:0,0,0
)
$1,200:23338150,18128608
g1,200:23338150,18128608
)
k1,200:23338150,18128608:0
(1,200:23338150,18128608:12521052,1343499,1015819
g1,200:23338150,18128608
$1,200:23338150,18128608
(1,200:23338150,18128608:12521052,1343499,1015819
(1,200:23338150,17236583:655361,0,1456371
x1,200:23702240,17236583
)
g1,200:24102735,18128608
x1,200:24608275,18128608
x1,200:25016966,18128608
g1,200:25126190,18128608
[1,200:25126190,18128608:1002083,688132,993966
(1,200:25126190,18128608:1002083,688132,360452
k1,200:25153915,18128608:27725
(1,200:25153915,17506012:946633,65536,983048
x1,200:26100548,17506012
)
k1,200:26128273,18128608:27725
)
(1,200:25126190,18942350:1002083,344064,114688
(1,200:25126190,18942350:268516,344064,114688
x1,200:25394706,18942350
)
x1,200:25859757,18942350
(1,200:25859757,18942350:268516,344064,114688
x1,200:26128273,18942350
)
)
]
g1,200:26237497,18128608
(1,200:26237497,18128608:1001247,282168,127431
x1,200:27238744,18128608
)
g1,200:27347968,18128608
(1,200:27347968,18128608:8402010,1343499,1015819
[1,200:27347968,16811322:436908,26213,2333105
(1,200:27347968,16811322:436908,26213,1153446
x1,200:27784876,16811322
)
(1,200:27347968,17990981:436908,26213,1153446
x1,200:27784876,17990981
)
]
[1,200:27784876,18128608:1115270,688132,927973
(1,200:27784876,18128608:1115270,688132,360452
k1,200:27869195,18128608:84319
(1,200:27869195,17506012:946633,65536,983048
x1,200:28815828,17506012
)
k1,200:28900146,18128608:84318
)
(1,200:27784876,18901844:1115270,303558,89201
x1,200:28001739,18901844
x1,200:28900146,18901844
)
]
x1,200:30247279,18128608
(1,200:30247279,17858015:302930,197518,89201
x1,200:30517441,17858015
)
(1,200:30550209,18128608:2483049,934876,613385
(1,200:30550209,18128608:2483049,934876,613385
h1,200:30550209,18128608:78643,0,0
[1,200:30628852,18128608:2325763,934876,613385
(1,200:30628852,17685252:2325763,491520,187504
x1,200:31171435,17685252
(1,200:31171435,17783555:302930,197518,89201
x1,200:31441597,17783555
)
x1,200:32099916,17685252
x1,200:32578694,17685252
x1,200:32954615,17685252
)
(1,200:30628852,18578152:2325763,491520,163840
k1,200:31117144,18578152:488292
x1,200:32466324,18578152
k1,200:32954615,18578152:488291
)
]
h1,200:32954615,18128608:78643,0,0
)
)
x1,200:33834256,18128608
(1,200:33834256,18226911:351425,197518,89201
x1,200:34152913,18226911
)
x1,200:34576167,18128608
(1,200:34576167,18226911:276140,303558,89201
x1,200:34793030,18226911
)
x1,200:35107170,18128608
(1,200:35107170,17858015:564165,295640,89201
x1,200:35638567,17858015
)
h1,200:35671335,18128608:78643,0,0
)
g1,200:35859202,18128608
h1,200:35859202,18128608:0,0,0
)
$1,200:35859202,18128608
g1,200:35859202,18128608
)
k1,200:36975575,18128608:1116373
(1,200:36975575,18128608:0,1343499,1015819
(1,200:36975575,18128608:0,491520,163840
k1,200:35810487,18128608:-1165088
(1,200:35810487,18128608:1165088,491520,163840
x1,200:36720712,18128608
x1,200:36975575,18128608
)
)
)
k1,200:36975575,18128608:0
)
(1,202:20853719,19963630:16121856,557059,249399
k1,200:21970093,19963630:1116374
(1,201:21970093,19963630:494251,557059,249399
k1,200:22464344,19963630:494251
$1,201:22464344,19963630
h1,201:22464344,19963630:0,0,0
$1,201:22464344,19963630
)
k1,201:22464344,19963630:0
(1,201:22464344,19963630:873806,557059,249399
g1,201:22464344,19963630
k1,201:22500752,19963630:36408
$1,201:22500752,19963630
(1,201:22500752,19963630:800990,382293,54613
h1,201:22500752,19963630:0,0,0
g1,201:22646384,19963630
x1,201:23156110,19963630
g1,201:23301742,19963630
h1,201:23301742,19963630:0,0,0
)
$1,201:23301742,19963630
k1,201:23338150,19963630:36408
)
k1,201:23338150,19963630:0
(1,202:23338150,19963630:12521052,557059,249399
g1,201:23338150,19963630
$1,202:23338150,19963630
(1,202:23338150,19963630:8222118,557059,249399
(1,202:23338150,19963630:7930849,557059,249399
h1,202:23338150,19963630:78643,0,0
x1,202:24343827,19963630
x1,202:24942755,19963630
(1,202:24942755,20061933:276140,303558,89201
x1,202:25159618,20061933
)
x1,202:25609381,19963630
(1,202:25609381,20061933:276140,303558,89201
x1,202:25826244,20061933
)
g1,202:26031153,19963630
x1,202:26540879,19963630
g1,202:26686511,19963630
x1,202:27178304,19963630
(1,202:27178304,20061933:644746,197518,89201
x1,202:27759713,20061933
)
x1,202:28369185,19963630
(1,202:28369185,20061933:326089,197518,0
x1,202:28631937,20061933
)
x1,202:29085760,19963630
(1,202:29085760,20061933:276140,303558,89201
x1,202:29302623,20061933
)
(1,202:29361900,19963630:489696,291271,127431
(1,201:29361900,19963630:489696,291271,127431
$1,201:29361900,19963630
x1,201:29851596,19963630
$1,201:29851596,19963630
)
)
(1,202:29851596,20123828:276140,303558,89201
x1,202:30068459,20123828
)
g1,202:30273368,19963630
x1,202:30455413,19963630
g1,202:30601045,19963630
[1,202:30601045,19963630:394886,455111,127431
(1,202:30652853,19963630:0,455111,0
x1,202:30980534,19963630
)
(1,202:30601045,19963630:394886,282168,127431
x1,202:30995931,19963630
)
]
(1,202:30995931,19432784:273068,26213,760226
x1,202:31268999,19432784
)
)
g1,202:31378223,19963630
x1,202:31560268,19963630
)
$1,202:31560268,19963630
k1,202:35859202,19963630:4298934
)
k1,202:36975575,19963630:1116373
(1,202:36975575,19963630:0,557059,249399
(1,202:36975575,19963630:0,0,0
g1,202:36975575,19963630
)
)
k1,202:36975575,19963630:0
)
(1,204:20853719,21146889:16121856,455111,127431
x1,204:23274916,21146889
k1,203:23497119,21146889:222203
x1,203:24880661,21146889
k1,203:25103803,21146889:223142
x1,203:26490983,21146889
k1,203:26713186,21146889:222203
$1,203:26713186,21146889
x1,203:27141901,21146889
(1,203:27141901,21245192:218188,303558,0
x1,203:27327321,21245192
)
$1,203:27360089,21146889
k1,203:27582293,21146889:222204
x1,203:27873564,21146889
x1,203:29530172,21146889
k1,203:29752375,21146889:222203
x1,203:30884694,21146889
k1,203:31106897,21146889:222203
x1,203:32437646,21146889
k1,203:32659850,21146889:222204
x1,203:33646532,21146889
k1,203:33868735,21146889:222203
x1,203:34451279,21146889
k1,203:34673483,21146889:222204
x1,203:35842210,21146889
k1,203:36065351,21146889:223141
x1,203:36975575,21146889
k1,203:36975575,21146889:0
)
(1,204:20853719,21900553:16121856,455111,0
x1,204:21955090,21900553
g1,203:22173543,21900553
x1,203:22719678,21900553
x1,203:25251921,21900553
g1,203:25470374,21900553
x1,203:26453416,21900553
g1,203:26671869,21900553
x1,203:27035959,21900553
x1,203:27345435,21900553
g1,203:27563888,21900553
x1,203:30188973,21900553
g1,203:30407426,21900553
x1,203:30993610,21900553
k1,204:36975575,21900553:5981965
g1,204:36975575,21900553
)
(1,206:22074638,23191211:14900937,688132,838772
(1,206:22074638,23191211:12514930,688132,838772
x1,206:22810144,23191211
g1,206:22919368,23191211
[1,206:22919368,23191211:946633,688132,838772
(1,206:22919368,23191211:946633,688132,360452
(1,206:22919368,22568615:946633,65536,983048
x1,206:23866001,22568615
)
)
(1,206:22919368,23964447:946633,303558,0
k1,206:23299975,23964447:380607
x1,206:23485395,23964447
k1,206:23866001,23964447:380606
)
]
g1,206:23975225,23191211
x1,206:24241238,23191211
(1,206:24241238,23289514:644746,197518,89201
x1,206:24822647,23289514
)
x1,206:25822605,23191211
(1,206:25822605,23289514:218188,303558,0
x1,206:26008025,23289514
)
(1,206:26040793,23191211:489696,291271,127431
(1,205:26040793,23191211:489696,291271,127431
$1,205:26040793,23191211
x1,205:26530489,23191211
$1,205:26530489,23191211
)
)
(1,206:26530489,23351409:218188,303558,0
x1,206:26715909,23351409
)
g1,206:26894309,23191211
x1,206:27076354,23191211
g1,206:27221986,23191211
[1,206:27221986,23191211:394886,455111,127431
(1,206:27273794,23191211:0,455111,0
x1,206:27601475,23191211
)
(1,206:27221986,23191211:394886,282168,127431
x1,206:27616872,23191211
)
]
g1,206:27798912,23191211
x1,206:28308638,23191211
g1,206:28490678,23191211
x1,206:29226184,23191211
g1,206:29335408,23191211
[1,206:29335408,23191211:946633,688132,838772
(1,206:29335408,23191211:946633,688132,360452
(1,206:29335408,22568615:946633,65536,983048
x1,206:30282041,22568615
)
)
(1,206:29335408,23964447:946633,303558,0
k1,206:29716015,23964447:380607
x1,206:29901435,23964447
k1,206:30282041,23964447:380606
)
]
x1,206:31629174,23191211
(1,206:31629174,22920618:1413279,283990,89201
x1,206:31926362,22920618
(1,206:31926362,22986154:207608,218388,0
x1,206:32101202,22986154
)
x1,206:32802077,22920618
(1,206:32802077,22986154:207608,218388,0
x1,206:32976917,22986154
)
)
x1,206:34189335,23191211
(1,206:34189335,23289514:218188,303558,0
x1,206:34374755,23289514
)
x1,206:34589568,23191211
)
(1,206:35810487,23191211:1165088,491520,163840
(1,206:35810487,23191211:1165088,491520,163840
x1,206:36720712,23191211
x1,206:36975575,23191211
)
)
)
(1,210:20853719,25087623:16121856,455111,127431
x1,210:21909580,25087623
k1,207:22148662,25087623:239082
x1,207:23350159,25087623
k1,207:23589241,25087623:239082
x1,207:24171785,25087623
k1,208:24410867,25087623:239082
x1,208:25033460,25087623
x1,208:25579595,25087623
x1,208:26708272,25087623
x1,208:26944930,25087623
k1,208:27184012,25087623:239082
x1,208:27693738,25087623
x1,208:28148849,25087623
k1,208:28387932,25087623:239083
x1,208:29480201,25087623
x1,208:29844291,25087623
x1,208:30410450,25087623
x1,208:30738131,25087623
x1,208:31905038,25087623
k1,208:32144120,25087623:239082
x1,208:32617436,25087623
x1,208:32890502,25087623
k1,208:33129584,25087623:239082
x1,208:33475470,25087623
x1,208:34403897,25087623
k1,208:34642979,25087623:239082
x1,208:35553203,25087623
k1,208:35792285,25087623:239082
x1,208:36302011,25087623
x1,208:36975575,25087623
k1,210:36975575,25087623:0
)
(1,210:20853719,25841287:16121856,533465,187504
x1,210:21658356,25841287
k1,208:21890163,25841287:231807
x1,208:22474527,25841287
x1,208:23386571,25841287
k1,208:23618379,25841287:231808
x1,208:24164514,25841287
k1,208:24396321,25841287:231807
$1,208:24396321,25841287
x1,208:24779297,25841287
$1,208:24870320,25841287
x1,208:25052365,25841287
k1,208:25383700,25841287:331335
x1,208:26876467,25841287
k1,208:27108274,25841287:231807
$1,208:27108274,25841287
x1,208:27650857,25841287
(1,208:27650857,25939590:302930,197518,89201
x1,208:27921019,25939590
)
$1,208:27953787,25841287
k1,208:28185594,25841287:231807
x1,208:29061229,25841287
k1,208:29293037,25841287:231808
x1,208:29820968,25841287
k1,208:30052775,25841287:231807
x1,208:30637139,25841287
x1,208:31549183,25841287
k1,208:31780991,25841287:231808
$1,208:31780991,25841287
x1,208:32280884,25841287
x1,208:33179503,25841287
x1,208:33658281,25841287
x1,208:34034202,25841287
(1,208:34034202,25603462:1235001,295640,89201
x1,208:35236435,25603462
)
x1,208:35524066,25841287
$1,208:35524066,25841287
k1,208:35755873,25841287:231807
x1,208:36975575,25841287
k1,208:36975575,25841287:0
)
(1,210:20853719,26594951:16121856,455111,187504
x1,210:21763943,26594951
k1,208:22118835,26594951:354892
x1,208:23252974,26594951
k1,208:23607865,26594951:354891
$1,208:23607865,26594951
x1,208:24150448,26594951
(1,208:24150448,26693254:302930,197518,89201
x1,208:24420610,26693254
)
$1,208:24453378,26594951
k1,208:24808270,26594951:354892
x1,208:25248818,26594951
k1,208:25603710,26594951:354892
x1,208:26333709,26594951
x1,208:26624980,26594951
x1,208:26970866,26594951
x1,208:27626228,26594951
x1,208:27862886,26594951
k1,208:28217777,26594951:354891
x1,208:29273638,26594951
k1,208:29628530,26594951:354892
x1,208:30611572,26594951
k1,208:30966464,26594951:354892
x1,208:31330554,26594951
x1,208:31640030,26594951
k1,208:31994921,26594951:354891
x1,208:32686692,26594951
x1,208:33635146,26594951
x1,208:33962827,26594951
x1,208:34144872,26594951
x1,208:35928912,26594951
k1,208:36283804,26594951:354892
x1,208:36647894,26594951
x1,208:36975575,26594951
k1,208:36975575,26594951:0
)
(1,210:20853719,27348615:16121856,557059,229380
x1,210:21396302,27348615
(1,208:21396302,27446918:294003,295640,0
x1,208:21657537,27446918
)
x1,208:22315856,27348615
x1,208:22794634,27348615
x1,208:23170555,27348615
k1,208:23352595,27348615:182040
x1,208:23862321,27348615
k1,208:24044361,27348615:182040
x1,208:25070411,27348615
x1,208:25549189,27348615
k1,208:25714089,27348615:43842
x1,208:26223815,27348615
k1,208:26267657,27348615:43842
x1,208:26767550,27348615
k1,208:26894979,27348615:109224
(1,208:26894979,27348615:2784604,557059,229380
(1,208:26894979,26817769:300375,26213,760226
x1,208:27195354,26817769
)
x1,208:27820905,27348615
x1,208:28299683,27348615
x1,208:28675604,27348615
(1,208:28675604,27110790:703604,295640,54614
x1,208:29346440,27110790
)
(1,208:29379208,26817769:300375,26213,760226
x1,208:29679583,26817769
)
)
$1,208:29679583,27348615
k1,208:29847140,27348615:167557
x1,208:30029185,27348615
k1,209:30206921,27348615:177736
x1,209:31117145,27348615
k1,209:31284702,27348615:167557
x1,209:31794428,27348615
x1,209:32249539,27348615
k1,209:32417095,27348615:167556
x1,209:33072456,27348615
x1,209:34293977,27348615
k1,209:34461534,27348615:167557
x1,209:35409988,27348615
x1,209:35846896,27348615
x1,209:36975575,27348615
k1,209:36975575,27348615:0
)
(1,210:20853719,28102279:16121856,455111,0
x1,210:22073420,28102279
x1,210:23202099,28102279
g1,209:23420552,28102279
x1,209:24403594,28102279
g1,209:24622047,28102279
x1,209:24986137,28102279
x1,209:25295613,28102279
g1,209:25514066,28102279
x1,209:26680973,28102279
x1,209:27591197,28102279
g1,209:27809650,28102279
x1,209:28577879,28102279
k1,210:36975575,28102279:8397696
g1,210:36975575,28102279
)
(1,212:21283626,30048308:15262043,1343499,1015819
x1,212:21731001,30048308
g1,212:21959917,30048308
x1,212:22469643,30048308
g1,212:22651683,30048308
(1,212:22651683,29156283:655361,0,1456371
x1,212:23015773,29156283
)
g1,212:23416268,30048308
x1,212:23921808,30048308
x1,212:24330499,30048308
g1,212:24439723,30048308
[1,212:24439723,30048308:1002083,688132,993966
(1,212:24439723,30048308:1002083,688132,360452
k1,212:24467448,30048308:27725
(1,212:24467448,29425712:946633,65536,983048
x1,212:25414081,29425712
)
k1,212:25441806,30048308:27725
)
(1,212:24439723,30862050:1002083,344064,114688
(1,212:24439723,30862050:268516,344064,114688
x1,212:24708239,30862050
)
x1,212:25173290,30862050
(1,212:25173290,30862050:268516,344064,114688
x1,212:25441806,30862050
)
)
]
g1,212:25551030,30048308
(1,212:25551030,30048308:1001247,282168,127431
x1,211:26552277,30048308
)
g1,212:26661501,30048308
(1,212:26661501,30048308:9592899,1343499,1015819
[1,212:26661501,28731022:436908,26213,2333105
(1,212:26661501,28731022:436908,26213,1153446
x1,212:27098409,28731022
)
(1,212:26661501,29910681:436908,26213,1153446
x1,212:27098409,29910681
)
]
[1,212:27098409,30048308:946633,688132,927973
(1,212:27098409,30048308:946633,688132,360452
(1,212:27098409,29425712:946633,65536,983048
x1,212:28045042,29425712
)
)
(1,212:27098409,30821544:946633,303558,89201
k1,212:27212887,30821544:114478
x1,212:27904055,30821544
k1,212:28045042,30821544:114478
)
]
g1,212:28154266,30048308
x1,212:28663992,30048308
(1,212:28663992,30048308:1455491,865699,576976
(1,212:28663992,30048308:1455491,865699,576976
h1,212:28663992,30048308:78643,0,0
[1,212:28742635,30048308:1298205,865699,576976
(1,212:28742635,29604952:1298205,422343,0
k1,212:29227897,29604952:485262
x1,212:29555578,29604952
k1,212:30040840,29604952:485262
)
(1,212:28742635,30497852:1298205,455111,127431
x1,212:29441004,30497852
x1,212:29919782,30497852
)
]
h1,212:30040840,30048308:78643,0,0
)
)
x1,212:30920481,30048308
(1,212:30920481,30146611:351425,197518,89201
x1,212:31239138,30146611
)
x1,212:31662392,30048308
(1,212:31662392,30146611:276140,303558,89201
x1,212:31879255,30146611
)
x1,212:32193395,30048308
(1,212:32193395,29777715:294003,295640,0
x1,212:32454630,29777715
)
g1,212:32633030,30048308
x1,212:33142756,30048308
g1,212:33288388,30048308
x1,212:34215422,30048308
x1,212:34874726,30048308
(1,212:34874726,30146611:276140,303558,89201
x1,212:35091589,30146611
)
x1,212:35541352,30048308
(1,212:35541352,30146611:276140,303558,89201
x1,212:35758215,30146611
)
[1,212:35817492,28731022:436908,26213,2333105
(1,212:35817492,28731022:436908,26213,1153446
x1,212:36254400,28731022
)
(1,212:35817492,29910681:436908,26213,1153446
x1,212:36254400,29910681
)
]
)
g1,212:36363624,30048308
x1,212:36545669,30048308
)
(1,212:35810487,31621183:1165088,491520,163840
(1,212:35810487,31621183:1165088,491520,163840
x1,212:36720712,31621183
x1,212:36975575,31621183
)
)
(1,214:20853719,32374847:16121856,588001,225995
x1,214:22530350,32374847
g1,213:22748803,32374847
$1,213:22748803,32374847
x1,213:23384594,32374847
(1,213:23384594,32473150:276140,303558,89201
x1,213:23601457,32473150
)
g1,213:23842774,32374847
x1,213:24352500,32374847
g1,213:24534540,32374847
x1,213:25109955,32374847
(1,213:25109955,32473150:276140,303558,89201
x1,213:25326818,32473150
)
g1,213:25531727,32374847
x1,213:26041453,32374847
g1,213:26187085,32374847
x1,213:27534218,32374847
(1,213:27534218,32137022:1487729,283990,129251
x1,213:27831406,32137022
(1,213:27831406,32202558:244833,218388,63715
x1,213:28024146,32202558
)
x1,213:28744346,32137022
(1,213:28744346,32202558:244833,218388,63715
x1,213:28937086,32202558
)
)
(1,213:29021947,32374847:763224,588001,225995
(1,213:29021947,32374847:763224,588001,225995
h1,213:29021947,32374847:78643,0,0
[1,213:29100590,32374847:605938,588001,225995
(1,213:29100590,32082486:605938,295640,89201
x1,213:29706528,32082486
)
(1,213:29100590,32600841:605938,197518,0
k1,213:29242096,32600841:141506
x1,213:29548563,32600841
k1,213:29706528,32600841:141505
)
]
h1,213:29706528,32374847:78643,0,0
)
)
$1,213:29785171,32374847
g1,213:30003624,32374847
x1,213:30953898,32374847
g1,213:31172351,32374847
x1,213:31536441,32374847
x1,213:32501278,32374847
g1,213:32719731,32374847
x1,213:33265866,32374847
x1,213:34086888,32374847
x1,213:35961950,32374847
k1,214:36975575,32374847:1013625
g1,214:36975575,32374847
)
(1,220:20853719,33128511:16121856,455111,187504
h1,218:20853719,33128511:655360,0,0
x1,218:22319180,33128511
k1,218:23155259,33128511:836079
x1,218:23583065,33128511
x1,218:25206904,33128511
k1,218:26042982,33128511:836078
x1,218:27504802,33128511
x1,218:28835551,33128511
x1,218:29709367,33128511
k1,218:30545446,33128511:836079
x1,218:31455670,33128511
k1,218:32291748,33128511:836078
x1,218:33751747,33128511
k1,218:34587826,33128511:836079
$1,219:34587826,33128511
x1,219:34978312,33128511
(1,219:34978312,33226814:276140,303558,89201
x1,219:35195175,33226814
)
k1,219:36465849,33128511:1211397
x1,219:36975575,33128511
k1,220:36975575,33128511:0
)
(1,220:20853719,34055134:16121856,673583,340683
(1,219:20853719,34055134:1406826,553676,340683
(1,219:20853719,34055134:1406826,553676,340683
h1,219:20853719,34055134:78643,0,0
[1,219:20932362,34055134:1249540,553676,340683
(1,219:20932362,33797098:1249540,295640,0
k1,219:21426515,33797098:494153
x1,219:21687750,33797098
k1,219:22181902,33797098:494152
)
(1,219:20932362,34281128:1249540,344064,114688
x1,219:21704865,34281128
x1,219:21926126,34281128
(1,219:21926126,34150057:255776,211171,0
x1,219:22149134,34150057
)
)
]
h1,219:22181902,34055134:78643,0,0
)
)
k1,219:22369769,34055134:109224
(1,219:22369769,33527202:309476,0,728185
x1,219:22679245,33527202
)
[1,219:22679245,34288154:765296,796452,54614
(1,219:22806676,33689220:355695,197518,0
x1,219:23113143,33689220
)
(1,219:22679245,34288154:765296,283990,54614
x1,219:23395313,34288154
)
]
k1,219:23553765,34055134:109224
x1,219:23894871,34055134
(1,219:23894871,33817309:294003,295640,0
x1,219:24156106,33817309
)
x1,219:24481435,34055134
x1,219:24810101,34055134
(1,219:24810101,33817309:1283470,435758,89201
x1,219:25405122,33817309
[1,219:25405122,33817309:256661,329718,89201
(1,219:25406239,33817309:0,329718,0
x1,219:25674755,33817309
)
(1,219:25405122,33817309:256661,197518,89201
x1,219:25645323,33817309
)
]
x1,219:25817431,33817309
[1,219:25817431,33817309:243372,435758,89201
(1,219:25769577,33711269:0,329718,0
x1,219:26038093,33711269
)
(1,219:25817431,33817309:243372,303558,89201
x1,219:26034294,33817309
)
]
)
x1,219:26418977,34055134
x1,219:26697353,34055134
[1,219:26697353,34055134:316074,468218,127431
(1,219:26695762,34055134:0,468218,0
x1,219:27023443,34055134
)
(1,219:26697353,34055134:316074,282168,127431
x1,219:26989914,34055134
)
]
x1,219:27450335,34055134
k1,219:27880401,34055134:430066
k1,219:28310467,34055134:430066
k1,219:28419691,34055134:109224
x1,219:29055482,34055134
(1,219:29055482,34153437:276140,303558,89201
x1,219:29272345,34153437
)
k1,219:29761689,34055134:430067
x1,219:30271415,34055134
k1,219:30701481,34055134:430066
(1,219:30701481,34055134:1406826,553676,340683
(1,219:30701481,34055134:1406826,553676,340683
h1,219:30701481,34055134:78643,0,0
[1,219:30780124,34055134:1249540,553676,340683
(1,219:30780124,33797098:1249540,295640,0
k1,219:31274277,33797098:494153
x1,219:31535512,33797098
k1,219:32029664,33797098:494152
)
(1,219:30780124,34281128:1249540,344064,114688
x1,219:31552627,34281128
x1,219:31773888,34281128
(1,219:31773888,34150057:255776,211171,0
x1,219:31996896,34150057
)
)
]
h1,219:32029664,34055134:78643,0,0
)
)
k1,219:32217531,34055134:109224
(1,219:32217531,33527202:309476,0,728185
x1,219:32527007,33527202
)
[1,219:32527007,34288154:765296,796452,54614
(1,219:32654438,33689220:355695,197518,0
x1,219:32960905,33689220
)
(1,219:32527007,34288154:765296,283990,54614
x1,219:33243075,34288154
)
]
k1,219:33401527,34055134:109224
x1,219:33742633,34055134
(1,219:33742633,33817309:294003,295640,0
x1,219:34003868,33817309
)
x1,219:34329197,34055134
x1,219:34657863,34055134
(1,219:34657863,33817309:1283470,435758,89201
x1,219:35252884,33817309
[1,219:35252884,33817309:256661,329718,89201
(1,219:35254001,33817309:0,329718,0
x1,219:35522517,33817309
)
(1,219:35252884,33817309:256661,197518,89201
x1,219:35493085,33817309
)
]
x1,219:35665193,33817309
[1,219:35665193,33817309:243372,435758,89201
(1,219:35617339,33711269:0,329718,0
x1,219:35885855,33711269
)
(1,219:35665193,33817309:243372,303558,89201
x1,219:35882056,33817309
)
]
)
x1,219:36136879,34055134
x1,219:36404638,34055134
[1,219:36404638,34055134:316074,468218,127431
(1,219:36403047,34055134:0,468218,0
x1,219:36730728,34055134
)
(1,219:36404638,34055134:316074,282168,127431
x1,219:36697199,34055134
)
]
x1,219:36975575,34055134
$1,219:36975575,34055134
k1,220:36975575,34055134:0
)
(1,220:20853719,34916464:16121856,455111,127431
x1,220:21909580,34916464
k1,219:22300898,34916464:391318
x1,219:22664988,34916464
x1,219:23231147,34916464
x1,219:24561896,34916464
x1,219:25435712,34916464
k1,219:25827029,34916464:391317
x1,219:26737253,34916464
k1,219:27128571,34916464:391318
x1,219:28593121,34916464
x1,219:29725440,34916464
k1,219:30116757,34916464:391317
x1,219:30298802,34916464
x1,219:30662892,34916464
x1,219:31190821,34916464
x1,219:32725459,34916464
k1,219:33159992,34916464:434533
x1,219:34070216,34916464
k1,219:34461534,34916464:391318
x1,219:35409988,34916464
x1,219:35846896,34916464
x1,219:36975575,34916464
k1,219:36975575,34916464:0
)
(1,220:20853719,35670128:16121856,455111,0
x1,220:22073420,35670128
x1,220:23202099,35670128
g1,219:23420552,35670128
x1,219:25100825,35670128
k1,220:36975575,35670128:11874750
g1,220:36975575,35670128
)
(1,222:21292519,37249478:15244257,976821,993966
x1,222:21739894,37249478
g1,222:21968810,37249478
x1,222:22478536,37249478
g1,222:22660576,37249478
[1,222:22660576,37249478:1002083,688132,993966
(1,222:22660576,37249478:1002083,688132,360452
k1,222:22688301,37249478:27725
(1,222:22688301,36626882:946633,65536,983048
x1,222:23634934,36626882
)
k1,222:23662659,37249478:27725
)
(1,222:22660576,38063220:1002083,344064,114688
(1,222:22660576,38063220:268516,344064,114688
x1,222:22929092,38063220
)
x1,222:23394143,38063220
(1,222:23394143,38063220:268516,344064,114688
x1,222:23662659,38063220
)
)
]
g1,222:23771883,37249478
(1,222:23771883,37249478:1001247,282168,127431
x1,221:24773130,37249478
)
g1,222:24882354,37249478
(1,222:24882354,37249478:11363153,976821,651727
(1,222:24882354,36325412:345886,26213,1546666
x1,222:25228240,36325412
)
x1,222:25737966,37249478
g1,222:25847190,37249478
(1,222:25847190,36357453:364090,0,1456371
x1,222:26211280,36357453
)
[1,222:26211280,37846591:765296,1524638,54614
(1,222:26502551,36519471:355695,197518,0
x1,222:26809018,36519471
)
(1,222:26211280,37846591:765296,283990,54614
x1,222:26927348,37846591
)
]
g1,222:27085800,37249478
x1,222:27426906,37249478
(1,222:27426906,36978885:294003,295640,0
x1,222:27688141,36978885
)
x1,222:28013470,37249478
(1,222:28036983,37249478:484967,865699,449545
(1,222:28036983,37249478:484967,865699,449545
h1,222:28036983,37249478:78643,0,0
[1,222:28115626,37249478:327681,865699,449545
(1,222:28115626,36806122:327681,422343,0
x1,222:28443307,36806122
)
(1,222:28115626,37699022:327681,422343,0
x1,222:28443307,37699022
)
]
h1,222:28443307,37249478:78643,0,0
)
)
g1,222:28631174,37249478
(1,222:28631174,37249478:546135,455111,0
x1,221:29177309,37249478
)
g1,222:29286533,37249478
(1,222:29286533,37249478:2879084,950279,622600
(1,222:29286533,36325412:482420,26213,1546666
x1,222:29768953,36325412
)
(1,222:29768953,37249478:1914244,934876,449545
(1,222:29768953,37249478:1914244,934876,449545
h1,222:29768953,37249478:78643,0,0
[1,222:29847596,37249478:1756958,934876,449545
(1,222:29847596,36806122:1756958,491520,163840
x1,222:30731878,36806122
x1,222:31326178,36806122
x1,222:31604554,36806122
)
(1,222:29847596,37699022:1756958,282168,0
k1,222:30527532,37699022:679936
x1,222:30901105,37699022
k1,222:31604554,37699022:679936
)
]
h1,222:31604554,37249478:78643,0,0
)
)
(1,222:31683197,36325412:482420,26213,1546666
x1,222:32165617,36325412
)
)
g1,222:32311249,37249478
x1,222:32820975,37249478
g1,222:32966607,37249478
(1,222:32966607,37249478:2933014,976821,613385
(1,222:32966607,37249478:2933014,976821,613385
h1,222:32966607,37249478:78643,0,0
[1,222:33045250,37249478:2775728,976821,613385
(1,222:33045250,36806122:2775728,533465,163840
k1,222:33586947,36806122:541697
x1,222:33964538,36806122
x1,222:34524858,36806122
x1,222:34985279,36806122
(1,222:34985279,36568297:294003,295640,0
x1,222:35246514,36568297
)
k1,222:35820978,36806122:541696
)
(1,222:33045250,37699022:2775728,491520,163840
x1,222:34257213,37699022
x1,222:34851513,37699022
x1,222:35503462,37699022
(1,222:35526975,37509696:294003,295640,0
x1,222:35788210,37509696
)
)
]
h1,222:35820978,37249478:78643,0,0
)
)
(1,222:35899621,36325412:345886,26213,1546666
x1,222:36245507,36325412
)
)
g1,222:36354731,37249478
x1,222:36536776,37249478
)
(1,222:35810487,38800500:1165088,491520,163840
(1,222:35810487,38800500:1165088,491520,163840
x1,222:36720712,38800500
x1,222:36975575,38800500
)
)
(1,225:20853719,39783545:16121856,753669,425990
h1,224:20853719,39783545:655360,0,0
x1,224:23185710,39783545
k1,224:23534774,39783545:349064
$1,224:23534774,39783545
x1,224:24091375,39783545
x1,224:24685675,39783545
x1,224:24964051,39783545
k1,224:25363772,39783545:399721
x1,224:25873498,39783545
k1,224:26273218,39783545:399720
(1,224:26273218,39783545:1762202,553676,315196
(1,224:26273218,39783545:1762202,553676,315196
h1,224:26273218,39783545:78643,0,0
[1,224:26351861,39783545:1604916,553676,315196
(1,224:26351861,39525509:1604916,295640,0
k1,224:27023702,39525509:671841
x1,224:27284937,39525509
k1,224:27956777,39525509:671840
)
(1,224:26351861,40009539:1604916,342242,89201
x1,224:26910263,40009539
x1,224:27292650,40009539
x1,224:27684541,40009539
(1,224:27701001,39878468:255776,211171,0
x1,224:27924009,39878468
)
)
]
h1,224:27956777,39783545:78643,0,0
)
)
k1,224:28144644,39783545:109224
(1,224:28144644,39783545:6163078,753669,425990
(1,224:28144644,39056089:391396,26213,1153446
x1,224:28536040,39056089
)
x1,224:28863721,39783545
g1,224:29009353,39783545
x1,224:29519079,39783545
g1,224:29664711,39783545
(1,224:29664711,39783545:418521,553676,225995
(1,224:29664711,39783545:418521,553676,225995
h1,224:29664711,39783545:78643,0,0
[1,224:29743354,39783545:261235,553676,225995
(1,224:29743354,39525509:261235,295640,0
x1,224:30004589,39525509
)
(1,224:29743354,40009539:261235,295640,0
x1,224:30004589,40009539
)
]
h1,224:30004589,39783545:78643,0,0
)
)
g1,224:30192456,39783545
(1,224:30192456,39292021:691771,0,655368
x1,224:30884227,39292021
)
(1,224:30884227,39980156:351425,197518,89201
x1,224:31202884,39980156
)
g1,224:31344876,39783545
(1,224:31344876,39783545:877455,282168,0
x1,224:32222331,39783545
)
x1,224:32477194,39783545
[1,224:32477194,39783545:316074,468218,127431
(1,224:32475603,39783545:0,468218,0
x1,224:32803284,39783545
)
(1,224:32477194,39783545:316074,282168,127431
x1,224:32769755,39783545
)
]
g1,224:32938900,39783545
x1,224:33120945,39783545
g1,224:33266577,39783545
[1,224:33266577,39783545:394886,455111,127431
(1,224:33318385,39783545:0,455111,0
x1,224:33646066,39783545
)
(1,224:33266577,39783545:394886,282168,127431
x1,224:33661463,39783545
)
]
x1,224:33916326,39783545
(1,224:33916326,39056089:391396,26213,1153446
x1,224:34307722,39056089
)
)
$1,224:34307722,39783545
k1,224:34656786,39783545:349064
x1,224:35239330,39783545
k1,224:35588394,39783545:349064
x1,224:36210987,39783545
x1,224:36757122,39783545
x1,224:36975575,39783545
k1,225:36975575,39783545:0
)
(1,225:20853719,40730182:16121856,455111,127431
x1,225:21982396,40730182
x1,225:22746985,40730182
k1,224:23108112,40730182:361127
x1,224:23617838,40730182
x1,224:24072949,40730182
k1,224:24434076,40730182:361127
x1,224:25526345,40730182
x1,224:25890435,40730182
x1,224:26456594,40730182
x1,224:26784275,40730182
x1,224:28391730,40730182
k1,224:29111023,40730182:719293
x1,224:29584339,40730182
x1,224:30736682,40730182
x1,224:32067431,40730182
x1,224:32941247,40730182
k1,224:33302374,40730182:361127
x1,224:34285416,40730182
x1,224:34613097,40730182
k1,224:34974224,40730182:361127
x1,224:35556768,40730182
k1,224:35917895,40730182:361127
x1,224:36975575,40730182
k1,224:36975575,40730182:0
)
(1,225:20853719,41483846:16121856,455111,127431
x1,225:22386535,41483846
g1,224:22604988,41483846
x1,224:23515212,41483846
g1,224:23733665,41483846
x1,224:24682119,41483846
x1,224:25119027,41483846
x1,224:26247706,41483846
g1,224:26466159,41483846
x1,224:27685860,41483846
x1,224:28814539,41483846
g1,224:29032992,41483846
x1,224:30531220,41483846
k1,225:36975575,41483846:6444355
g1,225:36975575,41483846
)
(1,227:23382258,43557306:13593317,1343499,1015819
(1,227:23382258,43557306:11064778,1343499,1015819
x1,227:23829633,43557306
g1,227:24058549,43557306
x1,227:24568275,43557306
g1,227:24750315,43557306
x1,227:25197690,43557306
(1,227:25244566,43286713:294003,295640,0
x1,227:25505801,43286713
)
g1,227:25647793,43557306
[1,227:25647793,43557306:1002083,688132,993966
(1,227:25647793,43557306:1002083,688132,360452
k1,227:25675518,43557306:27725
(1,227:25675518,42934710:946633,65536,983048
x1,227:26622151,42934710
)
k1,227:26649876,43557306:27725
)
(1,227:25647793,44371048:1002083,344064,114688
(1,227:25647793,44371048:268516,344064,114688
x1,227:25916309,44371048
)
x1,227:26381360,44371048
(1,227:26381360,44371048:268516,344064,114688
x1,227:26649876,44371048
)
)
]
g1,227:26759100,43557306
(1,227:26759100,43557306:1001247,282168,127431
x1,226:27760347,43557306
)
g1,227:27869571,43557306
(1,227:27869571,43557306:6286196,1343499,1015819
[1,227:27869571,42240020:436908,26213,2333105
(1,227:27869571,42240020:436908,26213,1153446
x1,227:28306479,42240020
)
(1,227:27869571,43419679:436908,26213,1153446
x1,227:28306479,43419679
)
]
x1,227:28816205,43557306
(1,227:28816205,43557306:1127810,898467,449545
(1,227:28816205,43557306:1127810,898467,449545
h1,227:28816205,43557306:78643,0,0
[1,227:28894848,43557306:970524,898467,449545
(1,227:28894848,43113950:970524,455111,127431
x1,227:29265536,43113950
x1,227:29744314,43113950
)
(1,227:28894848,44006850:970524,422343,0
k1,227:29216270,44006850:321422
x1,227:29543951,44006850
k1,227:29865372,44006850:321421
)
]
h1,227:29865372,43557306:78643,0,0
)
)
g1,227:30053239,43557306
[1,227:30053239,43557306:946633,688132,927973
(1,227:30053239,43557306:946633,688132,360452
(1,227:30053239,42934710:946633,65536,983048
x1,227:30999872,42934710
)
)
(1,227:30053239,44330542:946633,303558,89201
k1,227:30234336,44330542:181097
x1,227:30792267,44330542
k1,227:30999872,44330542:181096
)
]
g1,227:31109096,43557306
x1,227:31744887,43557306
(1,227:31744887,43655609:218188,303558,0
x1,227:31930307,43655609
)
x1,227:32345368,43557306
(1,227:32345368,43655609:461560,303558,89201
x1,227:32747651,43655609
)
x1,227:33442719,43557306
(1,227:33442719,43655609:276140,303558,89201
x1,227:33659582,43655609
)
[1,227:33718859,42240020:436908,26213,2333105
(1,227:33718859,42240020:436908,26213,1153446
x1,227:34155767,42240020
)
(1,227:33718859,43419679:436908,26213,1153446
x1,227:34155767,43419679
)
]
)
g1,227:34264991,43557306
x1,227:34447036,43557306
)
(1,227:35810487,43557306:1165088,491520,163840
(1,227:35810487,43557306:1165088,491520,163840
x1,227:36720712,43557306
x1,227:36975575,43557306
)
)
)
(1,230:20853719,45630765:16121856,455111,0
h1,229:20853719,45630765:655360,0,0
x1,229:23367755,45630765
k1,230:36975575,45630765:13607820
g1,230:36975575,45630765
)
(1,231:20853719,47076175:16121856,950279,651727
k1,231:23631396,47076175:2777677
(1,231:23631396,47076175:843853,950279,651727
k1,231:23686995,47076175:55599
$1,231:23686995,47076175
(1,231:23686995,47076175:788254,566233,0
x1,231:24134370,47076175
(1,231:24181246,46805582:294003,295640,0
x1,231:24442481,46805582
)
)
$1,231:24475249,47076175
)
k1,231:24475249,47076175:0
(1,231:24475249,47076175:873806,950279,651727
g1,231:24475249,47076175
g1,231:24475249,47076175
$1,231:24475249,47076175
(1,231:24475249,47076175:873806,240435,0
h1,231:24475249,47076175:0,0,0
g1,231:24657289,47076175
x1,231:25167015,47076175
g1,231:25349055,47076175
h1,231:25349055,47076175:0,0,0
)
$1,231:25349055,47076175
g1,231:25349055,47076175
)
k1,231:25349055,47076175:0
(1,231:25349055,47076175:8848844,950279,651727
g1,231:25349055,47076175
$1,231:25349055,47076175
(1,231:25349055,47076175:8848844,950279,651727
(1,231:25349055,47076175:1001247,282168,127431
x1,231:26350302,47076175
)
g1,231:26459526,47076175
(1,231:26459526,47076175:7629149,950279,651727
(1,231:26459526,46152109:345886,26213,1546666
x1,231:26805412,46152109
)
x1,231:27315138,47076175
g1,231:27424362,47076175
(1,231:27424362,46184150:364090,0,1456371
x1,231:27788452,46184150
)
[1,231:27788452,47673288:765296,1524638,54614
(1,231:28079723,46346168:355695,197518,0
x1,231:28386190,46346168
)
(1,231:27788452,47673288:765296,283990,54614
x1,231:28504520,47673288
)
]
g1,231:28662972,47076175
x1,231:29004078,47076175
(1,231:29004078,46805582:294003,295640,0
x1,231:29265313,46805582
)
x1,231:29590642,47076175
(1,231:29614155,47076175:484967,865699,449545
(1,231:29614155,47076175:484967,865699,449545
h1,231:29614155,47076175:78643,0,0
[1,231:29692798,47076175:327681,865699,449545
(1,231:29692798,46632819:327681,422343,0
x1,231:30020479,46632819
)
(1,231:29692798,47525719:327681,422343,0
x1,231:30020479,47525719
)
]
h1,231:30020479,47076175:78643,0,0
)
)
g1,231:30208346,47076175
(1,231:30208346,47076175:546135,455111,0
x1,231:30754481,47076175
)
g1,231:30863705,47076175
(1,231:30863705,47076175:2879084,950279,622600
(1,231:30863705,46152109:482420,26213,1546666
x1,231:31346125,46152109
)
(1,231:31346125,47076175:1914244,934876,449545
(1,231:31346125,47076175:1914244,934876,449545
h1,231:31346125,47076175:78643,0,0
[1,231:31424768,47076175:1756958,934876,449545
(1,231:31424768,46632819:1756958,491520,163840
x1,231:32309050,46632819
x1,231:32903350,46632819
x1,231:33181726,46632819
)
(1,231:31424768,47525719:1756958,282168,0
k1,231:32104704,47525719:679936
x1,231:32478277,47525719
k1,231:33181726,47525719:679936
)
]
h1,231:33181726,47076175:78643,0,0
)
)
(1,231:33260369,46152109:482420,26213,1546666
x1,231:33742789,46152109
)
)
(1,231:33742789,46152109:345886,26213,1546666
x1,231:34088675,46152109
)
)
g1,231:34197899,47076175
h1,231:34197899,47076175:0,0,0
)
$1,231:34197899,47076175
g1,231:34197899,47076175
)
k1,231:36975575,47076175:2777676
(1,231:36975575,47076175:0,950279,651727
(1,231:36975575,47076175:0,491520,163840
k1,231:35810487,47076175:-1165088
(1,231:35810487,47076175:1165088,491520,163840
x1,231:36720712,47076175
x1,231:36975575,47076175
)
)
)
k1,231:36975575,47076175:0
)
]
g1,233:36975575,3425566
)
)
]
(1,233:3552215,49431838:33423360,0,0
h1,233:3552215,49431838:33423360,0,0
)
]
]
!80320
}2
!10
{3
[1,368:4736286,49431838:32239289,44695552,0
[1,368:3552215,49431838:33423360,48693248,0
[1,368:3552215,2376990:33423360,1638400,0
(1,368:3552215,2376990:33423360,422343,0
(1,368:3552215,2376990:33423360,422343,0
k1,368:35992533,2376990:32440318
g1,368:36647894,2376990
x1,368:36975575,2376990
)
)
]
[1,368:3552215,47465758:33423360,44040192,0
(1,368:3552215,4080926:33423360,655360,43384832
r1,368:3552215,4080926:0,43384832,43384832
(1,368:3552215,3425566:16121856,0,44040192
[1,368:3552215,3425566:16121856,0,44040192
(1,233:3552215,4542505:16121856,1116939,1107565
k1,231:6329892,4542505:2777677
(1,232:6329892,4542505:843853,1116939,1107565
g1,231:6329892,4542505
$1,232:6329892,4542505
(1,232:6329892,4542505:843853,447828,187504
x1,232:6712185,4542505
(1,232:6712185,4640808:461560,303558,89201
x1,232:7114468,4640808
)
)
$1,232:7173745,4542505
)
k1,232:7173745,4542505:0
(1,232:7173745,4542505:873806,1116939,1107565
g1,232:7173745,4542505
g1,232:7173745,4542505
$1,232:7173745,4542505
(1,232:7173745,4542505:873806,240435,0
h1,232:7173745,4542505:0,0,0
g1,232:7355785,4542505
x1,232:7865511,4542505
g1,232:8047551,4542505
h1,232:8047551,4542505:0,0,0
)
$1,232:8047551,4542505
g1,232:8047551,4542505
)
k1,232:8047551,4542505:0
(1,233:8047551,4542505:8848844,1116939,1107565
g1,232:8047551,4542505
$1,233:8047551,4542505
(1,233:8047551,4542505:8692202,1116939,1107565
(1,233:8047551,3650480:364090,0,1456371
x1,233:8411641,3650480
)
[1,233:8411641,5139618:765296,1524638,54614
(1,233:8702912,3812498:355695,197518,0
x1,233:9009379,3812498
)
(1,233:8411641,5139618:765296,283990,54614
x1,233:9127709,5139618
)
]
g1,233:9286161,4542505
x1,233:9627267,4542505
(1,233:9627267,4271912:294003,295640,0
x1,233:9888502,4271912
)
x1,233:10213831,4542505
(1,233:10237344,4542505:6320364,1116939,1107565
(1,233:10237344,4542505:6320364,1116939,1107565
h1,233:10237344,4542505:78643,0,0
[1,233:10315987,4542505:6163078,1116939,1107565
(1,233:10315987,4099149:6163078,673583,0
k1,233:12383528,4099149:2067541
x1,233:12688681,4099149
(1,233:12688681,3861324:1722844,435758,114688
x1,233:12874101,3861324
[1,233:12874101,3861324:256661,329718,89201
(1,233:12875218,3861324:0,329718,0
x1,233:13143734,3861324
)
(1,233:12874101,3861324:256661,197518,89201
x1,233:13114302,3861324
)
]
x1,233:13335563,3861324
[1,233:13335563,3861324:185420,435758,0
(1,233:13258733,3755284:0,329718,0
x1,233:13527249,3755284
)
(1,233:13335563,3861324:185420,303558,0
x1,233:13520983,3861324
)
]
x1,233:13930584,3861324
[1,233:13930584,3861324:243372,435758,89201
(1,233:13882730,3755284:0,329718,0
x1,233:14151246,3755284
)
(1,233:13930584,3861324:243372,303558,89201
x1,233:14147447,3861324
)
]
x1,233:14378757,3861324
)
k1,233:16479065,4099149:2067540
)
(1,233:10315987,5224079:6163078,753669,425990
(1,233:10315987,4496623:391396,26213,1153446
x1,233:10707383,4496623
)
x1,233:11035064,5224079
g1,233:11180696,5224079
x1,233:11690422,5224079
g1,233:11836054,5224079
(1,233:11836054,5224079:418521,553676,225995
(1,233:11836054,5224079:418521,553676,225995
h1,233:11836054,5224079:78643,0,0
[1,233:11914697,5224079:261235,553676,225995
(1,233:11914697,4966043:261235,295640,0
x1,233:12175932,4966043
)
(1,233:11914697,5450073:261235,295640,0
x1,233:12175932,5450073
)
]
h1,233:12175932,5224079:78643,0,0
)
)
g1,233:12363799,5224079
(1,233:12363799,4732555:691771,0,655368
x1,233:13055570,4732555
)
(1,233:13055570,5420690:351425,197518,89201
x1,233:13374227,5420690
)
g1,233:13516219,5224079
(1,233:13516219,5224079:877455,282168,0
x1,232:14393674,5224079
)
x1,233:14648537,5224079
[1,233:14648537,5224079:316074,468218,127431
(1,233:14646946,5224079:0,468218,0
x1,233:14974627,5224079
)
(1,233:14648537,5224079:316074,282168,127431
x1,233:14941098,5224079
)
]
g1,233:15110243,5224079
x1,233:15292288,5224079
g1,233:15437920,5224079
[1,233:15437920,5224079:394886,455111,127431
(1,233:15489728,5224079:0,455111,0
x1,233:15817409,5224079
)
(1,233:15437920,5224079:394886,282168,127431
x1,233:15832806,5224079
)
]
x1,233:16087669,5224079
(1,233:16087669,4496623:391396,26213,1153446
x1,233:16479065,4496623
)
)
]
h1,233:16479065,4542505:78643,0,0
)
)
x1,233:16739753,4542505
)
$1,233:16739753,4542505
k1,233:16896395,4542505:156642
)
k1,233:19674071,4542505:2777676
(1,233:19674071,4542505:0,1116939,1107565
(1,233:19674071,4542505:0,0,0
g1,233:19674071,4542505
)
)
k1,233:19674071,4542505:0
)
(1,235:3552215,6807983:16121856,491520,163840
x1,235:4826529,6807983
g1,234:5044982,6807983
$1,234:5044982,6807983
x1,234:5601583,6807983
x1,234:6195883,6807983
x1,234:6474259,6807983
$1,234:6474259,6807983
g1,234:6692712,6807983
x1,234:8332937,6807983
x1,234:10626703,6807983
g1,234:10845156,6807983
x1,234:11209246,6807983
x1,234:11536927,6807983
k1,235:19674071,6807983:8137144
g1,235:19674071,6807983
)
(1,237:6367342,8609465:10491603,865699,908405
x1,237:6923943,8609465
x1,237:7518243,8609465
x1,237:7796619,8609465
g1,237:7978659,8609465
x1,237:8488385,8609465
g1,237:8670425,8609465
(1,237:8670425,8609465:2146580,865699,576976
(1,237:8670425,8609465:2146580,865699,576976
h1,237:8670425,8609465:78643,0,0
[1,237:8749068,8609465:1989294,865699,576976
(1,237:8749068,8166109:1989294,422343,0
k1,237:9579875,8166109:830807
x1,237:9907556,8166109
k1,237:10738362,8166109:830806
)
(1,237:8749068,9059009:1989294,484966,127431
x1,237:9447437,9059009
x1,237:9926215,9059009
x1,237:10420846,9059009
(1,237:10444359,8869683:294003,295640,0
x1,237:10705594,8869683
)
)
]
h1,237:10738362,8609465:78643,0,0
)
)
x1,237:11399549,8609465
g1,237:11545181,8609465
x1,237:12054907,8609465
g1,237:12200539,8609465
(1,237:12200539,8609465:484967,865699,449545
(1,237:12200539,8609465:484967,865699,449545
h1,237:12200539,8609465:78643,0,0
[1,237:12279182,8609465:327681,865699,449545
(1,237:12279182,8166109:327681,422343,0
x1,237:12606863,8166109
)
(1,237:12279182,9059009:327681,422343,0
x1,237:12606863,9059009
)
]
h1,237:12606863,8609465:78643,0,0
)
)
g1,237:12794730,8609465
[1,237:12794730,8609465:946633,688132,908405
(1,237:12794730,8609465:946633,688132,360452
(1,237:12794730,7986869:946633,65536,983048
x1,237:13741363,7986869
)
)
(1,237:12794730,9363133:946633,197518,89201
k1,237:13108718,9363133:313988
x1,237:13427375,9363133
k1,237:13741363,9363133:313988
)
]
g1,237:13850587,8609465
(1,237:13850587,8609465:877455,282168,0
x1,236:14728042,8609465
)
x1,237:14982905,8609465
[1,237:14982905,8609465:316074,468218,127431
(1,237:14981314,8609465:0,468218,0
x1,237:15308995,8609465
)
(1,237:14982905,8609465:316074,282168,127431
x1,237:15275466,8609465
)
]
g1,237:15444611,8609465
x1,237:15626656,8609465
g1,237:15772288,8609465
[1,237:15772288,8609465:394886,455111,127431
(1,237:15824096,8609465:0,455111,0
x1,237:16151777,8609465
)
(1,237:15772288,8609465:394886,282168,127431
x1,237:16167174,8609465
)
]
x1,237:16858945,8609465
)
(1,240:3552215,10806855:16121856,491520,163840
h1,239:3552215,10806855:655360,0,0
x1,239:4635381,10806855
x1,239:5165131,10806855
k1,239:5363228,10806855:198097
x1,239:6859637,10806855
k1,239:7057733,10806855:198096
$1,239:7057733,10806855
x1,239:7532339,10806855
x1,239:7737897,10806855
$1,239:7737897,10806855
k1,239:7935994,10806855:198097
x1,239:8846218,10806855
k1,239:9044314,10806855:198096
x1,239:9408404,10806855
x1,239:9754290,10806855
x1,239:10300424,10806855
x1,239:10664514,10806855
x1,239:11592943,10806855
k1,239:11791040,10806855:198097
x1,239:12338994,10806855
x1,239:13908219,10806855
k1,239:14106315,10806855:198096
x1,239:14688859,10806855
k1,239:14886956,10806855:198097
x1,239:15797180,10806855
k1,239:15995276,10806855:198096
x1,239:18216224,10806855
x1,239:18562109,10806855
k1,239:18760206,10806855:198097
x1,239:19674071,10806855
k1,239:19674071,10806855:0
)
(1,240:3552215,11560519:16121856,581889,200253
x1,240:3916305,11560519
x1,240:4262191,11560519
x1,240:4808325,11560519
x1,240:5172415,11560519
x1,240:6282889,11560519
k1,239:6651766,11560519:368877
$1,239:6651766,11560519
x1,239:7034059,11560519
(1,239:7034059,11658822:461560,303558,89201
x1,239:7436342,11658822
)
k1,239:7878222,11560519:382603
x1,239:8387948,11560519
k1,239:8770551,11560519:382603
x1,239:9098232,11560519
k1,239:9207456,11560519:109224
(1,239:9207456,11032587:436907,0,728185
x1,239:9516932,11032587
)
k1,239:9753587,11560519:109224
x1,239:10094693,11560519
(1,239:10094693,11322694:294003,295640,0
x1,239:10355928,11322694
)
x1,239:10681257,11560519
x1,239:11009923,11560519
(1,239:11009923,11322694:1722844,344064,114688
x1,239:11435544,11322694
x1,239:12468689,11322694
x1,239:12699999,11322694
)
x1,239:13535054,11560519
x1,239:13740612,11560519
(1,239:13740612,11322694:294003,295640,0
x1,239:14001847,11322694
)
$1,239:14034615,11560519
x1,239:14216660,11560519
k1,239:14585537,11560519:368877
x1,239:15787034,11560519
k1,239:16125827,11560519:338793
x1,239:16653758,11560519
x1,239:17456575,11560519
k1,239:17795368,11560519:338793
x1,239:19107912,11560519
x1,239:19674071,11560519
k1,239:19674071,11560519:0
)
(1,240:3552215,12314183:16121856,491524,196611
x1,240:4427850,12314183
x1,240:4791940,12314183
x1,240:5558349,12314183
x1,240:5740394,12314183
x1,240:6326578,12314183
x1,240:7455257,12314183
k1,239:7771749,12314183:316492
x1,239:8135839,12314183
x1,239:8463520,12314183
k1,239:8780012,12314183:316492
x1,239:9508192,12314183
x1,239:9872282,12314183
x1,239:10476671,12314183
x1,239:11350487,12314183
k1,239:11666979,12314183:316492
x1,239:11958250,12314183
x1,239:13507451,12314183
k1,239:13823943,12314183:316492
x1,239:14843394,12314183
x1,239:15864666,12314183
x1,239:16301574,12314183
x1,239:16629255,12314183
k1,239:16945747,12314183:316492
$1,239:16945747,12314183
(1,239:16945747,11822659:691771,0,655368
x1,239:17637518,11822659
)
(1,239:17637518,12510794:218188,303558,0
x1,239:17822938,12510794
)
k1,239:17964930,12314183:109224
x1,239:18600721,12314183
(1,239:18600721,12412486:218188,303558,0
x1,239:18786141,12412486
)
k1,239:19164345,12314183:345436
x1,239:19674071,12314183
k1,240:19674071,12314183:0
)
(1,240:3552215,13067847:16121856,556402,127431
x1,240:3879896,13067847
g1,239:4061936,13067847
$1,239:4061936,13067847
$1,239:4061936,13067847
(1,239:4061936,12830022:546406,318577,0
x1,239:4342556,12830022
g1,239:4575574,12830022
)
$1,239:4608342,13067847
x1,239:4790387,13067847
g1,239:5008840,13067847
x1,239:6432430,13067847
g1,239:6650883,13067847
x1,239:7233427,13067847
g1,239:7451880,13067847
x1,239:8362104,13067847
g1,239:8580557,13067847
x1,239:9090283,13067847
x1,239:9545394,13067847
g1,239:9763847,13067847
x1,239:10856116,13067847
x1,239:11220206,13067847
x1,239:11786365,13067847
x1,239:12114046,13067847
x1,239:13280953,13067847
g1,239:13499406,13067847
x1,239:14447860,13067847
x1,239:14884768,13067847
x1,239:16013447,13067847
g1,239:16231900,13067847
x1,239:17451601,13067847
x1,239:18762325,13067847
k1,240:19674071,13067847:911746
g1,240:19674071,13067847
)
(1,242:3552215,15205171:16121856,1343499,1015819
k1,241:4930307,15205171:1378092
(1,241:4930307,15205171:494251,1343499,1015819
g1,241:4930307,15205171
$1,241:4930307,15205171
x1,241:5377682,15205171
$1,241:5424558,15205171
)
k1,241:5424558,15205171:0
(1,241:5424558,15205171:873806,1343499,1015819
g1,241:5424558,15205171
g1,241:5424558,15205171
$1,241:5424558,15205171
(1,241:5424558,15205171:873806,240435,0
h1,241:5424558,15205171:0,0,0
g1,241:5606598,15205171
x1,241:6116324,15205171
g1,241:6298364,15205171
h1,241:6298364,15205171:0,0,0
)
$1,241:6298364,15205171
g1,241:6298364,15205171
)
k1,241:6298364,15205171:0
(1,242:6298364,15205171:11997615,1343499,1015819
g1,241:6298364,15205171
$1,242:6298364,15205171
(1,242:6298364,15205171:11997615,1343499,1015819
x1,242:6745739,15205171
(1,242:6792615,14934578:294003,295640,0
x1,242:7053850,14934578
)
g1,242:7195842,15205171
[1,242:7195842,15205171:1002083,688132,993966
(1,242:7195842,15205171:1002083,688132,360452
k1,242:7223567,15205171:27725
(1,242:7223567,14582575:946633,65536,983048
x1,242:8170200,14582575
)
k1,242:8197925,15205171:27725
)
(1,242:7195842,16018913:1002083,344064,114688
(1,242:7195842,16018913:268516,344064,114688
x1,242:7464358,16018913
)
x1,242:7929409,16018913
(1,242:7929409,16018913:268516,344064,114688
x1,242:8197925,16018913
)
)
]
g1,242:8307149,15205171
(1,242:8307149,15205171:1001247,282168,127431
x1,241:9308396,15205171
)
g1,242:9417620,15205171
(1,242:9417620,15205171:8769135,1343499,1015819
[1,242:9417620,13887885:436908,26213,2333105
(1,242:9417620,13887885:436908,26213,1153446
x1,242:9854528,13887885
)
(1,242:9417620,15067544:436908,26213,1153446
x1,242:9854528,15067544
)
]
x1,242:10228101,15205171
x1,242:10622302,15205171
x1,242:11101080,15205171
g1,242:11331362,15205171
[1,242:11331362,15205171:946633,688132,927973
(1,242:11331362,15205171:946633,688132,360452
(1,242:11331362,14582575:946633,65536,983048
x1,242:12277995,14582575
)
)
(1,242:11331362,15978407:946633,303558,89201
k1,242:11512459,15978407:181097
x1,242:12070390,15978407
k1,242:12277995,15978407:181096
)
]
g1,242:12387219,15205171
x1,242:13023010,15205171
(1,242:13023010,15303474:218188,303558,0
x1,242:13208430,15303474
)
g1,242:13350422,15205171
(1,242:13350422,15205171:546135,455111,0
x1,241:13896557,15205171
)
x1,242:14151420,15205171
(1,242:14151420,15205171:2789898,491520,187504
(1,242:14151420,15205171:182045,491520,163840
x1,242:14333465,15205171
)
x1,242:14898710,15205171
(1,242:14898710,15303474:218188,303558,0
x1,242:15084130,15303474
)
g1,242:15262530,15205171
x1,242:15772256,15205171
g1,242:15917888,15205171
x1,242:16483133,15205171
(1,242:16483133,15303474:276140,303558,89201
x1,242:16699996,15303474
)
(1,242:16759273,15205171:182045,491520,163840
x1,242:16941318,15205171
)
)
x1,242:17831972,15205171
(1,242:17831972,15303474:276140,303558,89201
x1,242:18048835,15303474
)
h1,242:18108112,15205171:78643,0,0
)
g1,242:18295979,15205171
h1,242:18295979,15205171:0,0,0
)
$1,242:18295979,15205171
g1,242:18295979,15205171
)
k1,242:19674071,15205171:1378092
(1,242:19674071,15205171:0,1343499,1015819
(1,242:19674071,15205171:0,0,0
g1,242:19674071,15205171
)
)
k1,242:19674071,15205171:0
)
(1,244:3552215,17630023:16121856,1146889,853791
k1,242:4930307,17630023:1378092
(1,242:4930307,17630023:494251,1146889,853791
k1,242:5424558,17630023:494251
$1,242:5424558,17630023
h1,242:5424558,17630023:0,0,0
$1,242:5424558,17630023
)
k1,242:5424558,17630023:0
(1,242:5424558,17630023:873806,1146889,853791
g1,242:5424558,17630023
k1,242:5460966,17630023:36408
$1,242:5460966,17630023
(1,242:5460966,17630023:800990,382293,54613
h1,242:5460966,17630023:0,0,0
g1,242:5606598,17630023
x1,242:6116324,17630023
g1,242:6261956,17630023
h1,242:6261956,17630023:0,0,0
)
$1,242:6261956,17630023
k1,242:6298364,17630023:36408
)
k1,242:6298364,17630023:0
(1,244:6298364,17630023:11997615,1146889,853791
g1,242:6298364,17630023
$1,244:6298364,17630023
(1,244:6298364,17630023:8514638,1146889,853791
(1,244:6298364,17630023:8223369,1146889,853791
h1,244:6298364,17630023:78643,0,0
x1,244:6750580,17630023
x1,244:7144781,17630023
x1,244:7623559,17630023
g1,244:7853841,17630023
[1,244:7853841,17630023:946633,688132,853791
(1,244:7853841,17630023:946633,688132,360452
(1,244:7853841,17007427:946633,65536,983048
x1,244:8800474,17007427
)
)
(1,244:7853841,18418278:946633,318577,0
k1,244:8242962,18418278:389121
x1,244:8408698,18418278
k1,244:8800474,18418278:389120
)
]
g1,244:8909698,17630023
(1,244:8909698,17630023:4119271,950279,622600
(1,244:8909698,16705957:482420,26213,1546666
x1,244:9392118,16705957
)
(1,244:9392118,17630023:484967,865699,449545
(1,244:9392118,17630023:484967,865699,449545
h1,244:9392118,17630023:78643,0,0
[1,244:9470761,17630023:327681,865699,449545
(1,244:9470761,17186667:327681,422343,0
x1,244:9798442,17186667
)
(1,244:9470761,18079567:327681,422343,0
x1,244:9798442,18079567
)
]
h1,244:9798442,17630023:78643,0,0
)
)
g1,244:9986309,17630023
(1,244:9986309,17630023:546135,455111,0
x1,242:10532444,17630023
)
x1,244:11369851,17630023
g1,244:11515483,17630023
x1,244:12025209,17630023
g1,244:12170841,17630023
x1,244:12510141,17630023
(1,244:12546549,16705957:482420,26213,1546666
x1,244:13028969,16705957
)
)
g1,244:13138193,17630023
x1,244:13773984,17630023
[1,244:13773984,17792039:365454,728249,0
(1,244:13845435,17359430:294003,295640,0
x1,244:14106670,17359430
)
(1,244:13773984,17792039:201160,318577,0
x1,244:13939720,17792039
)
]
h1,242:14139438,17630023:0,725524,613385
(1,244:14139438,16509347:382295,26213,1939886
x1,244:14521733,16509347
)
)
g1,244:14630957,17630023
x1,244:14813002,17630023
)
$1,244:14813002,17630023
k1,244:18295979,17630023:3482977
)
k1,244:19674071,17630023:1378092
(1,244:19674071,17630023:0,1146889,853791
(1,244:19674071,17630023:0,491520,163840
k1,244:18508983,17630023:-1165088
(1,244:18508983,17630023:1165088,491520,163840
x1,244:19419208,17630023
x1,244:19674071,17630023
)
)
)
k1,244:19674071,17630023:0
)
(1,292:3552215,21495520:16121856,455111,127431
h1,291:3552215,21495520:655360,0,0
x1,291:4618628,21495520
x1,291:5355539,21495520
k1,291:5579652,21495520:224113
x1,291:6969734,21495520
x1,291:7514041,21495520
x1,291:8661276,21495520
x1,291:8929242,21495520
k1,291:9153355,21495520:224113
x1,291:10434576,21495520
x1,291:13234039,21495520
k1,291:13458152,21495520:224113
x1,291:13994088,21495520
k1,291:14218200,21495520:224112
x1,291:15072346,21495520
k1,291:15296459,21495520:224113
x1,291:17138735,21495520
k1,291:17362848,21495520:224113
x1,291:18233744,21495520
x1,291:19674071,21495520
k1,292:19674071,21495520:0
k1,292:19674071,21495520:0
)
(1,294:3552215,22274708:16121856,455111,127431
h1,293:3552215,22274708:655360,0,0
x1,293:4881141,22274708
x1,293:5117798,22274708
k1,293:5399182,22274708:281384
x1,293:6418633,22274708
k1,293:6700017,22274708:281384
x1,293:8520467,22274708
k1,293:8801851,22274708:281384
x1,293:9129532,22274708
k1,293:9410916,22274708:281384
x1,293:9920642,22274708
x1,293:10375753,22274708
k1,293:10657137,22274708:281384
x1,293:12113496,22274708
x1,293:14174243,22274708
k1,293:14455627,22274708:281384
x1,293:16095852,22274708
x1,293:18608073,22274708
k1,293:18889457,22274708:281384
x1,293:19674071,22274708
k1,293:19674071,22274708:0
)
(1,294:3552215,23028372:16121856,455111,127431
x1,294:4462439,23028372
k1,293:4635585,23028372:173146
x1,293:6383215,23028372
x1,293:6710896,23028372
k1,293:6884042,23028372:173146
x1,293:7757858,23028372
x1,293:9308881,23028372
k1,293:9482028,23028372:173147
$1,293:9482028,23028372
x1,293:9991754,23028372
$1,293:9991754,23028372
k1,293:10164900,23028372:173146
x1,293:10711035,23028372
k1,293:10884181,23028372:173146
x1,293:11794405,23028372
k1,293:11967551,23028372:173146
x1,293:14244931,23028372
k1,293:14418077,23028372:173146
x1,293:15756106,23028372
k1,293:15929208,23028372:173102
x1,293:17824294,23028372
k1,293:17997440,23028372:173146
x1,293:19674071,23028372
k1,293:19674071,23028372:0
)
(1,294:3552215,23782036:16121856,556402,127431
x1,294:3915621,23782036
k1,293:4165834,23782036:187180
x1,293:4821195,23782036
k1,293:5008376,23782036:187181
x1,293:5336057,23782036
$1,293:5336057,23782036
k1,293:5557594,23782036:221537
x1,293:6777296,23782036
x1,293:8106223,23782036
k1,293:8327760,23782036:221537
x1,293:9201576,23782036
x1,293:9765915,23782036
k1,293:9987453,23782036:221538
x1,293:11043314,23782036
k1,293:11264851,23782036:221537
x1,293:12879589,23782036
x1,293:13334700,23782036
$1,293:13334700,23782036
(1,293:13334700,23544211:546406,318577,0
x1,293:13615320,23544211
g1,293:13848338,23544211
)
$1,293:13881106,23782036
x1,293:14063151,23782036
k1,293:14363675,23782036:300524
x1,293:15037241,23782036
x1,293:15273898,23782036
k1,293:15495435,23782036:221537
x1,293:16587705,23782036
x1,293:17483365,23782036
k1,293:17704903,23782036:221538
x1,293:18032584,23782036
k1,293:18254121,23782036:221537
x1,293:19674071,23782036
k1,294:19674071,23782036:0
)
(1,294:3552215,24535700:16121856,455111,127431
x1,294:4025531,24535700
x1,293:4335007,24535700
x1,293:4662688,24535700
x1,293:6719794,24535700
k1,293:6876962,24535700:157168
x1,293:7459506,24535700
x1,293:8610028,24535700
x1,293:9119754,24535700
k1,293:9289180,24535700:169426
x1,293:10490677,24535700
k1,293:10647845,24535700:157168
x1,293:11598119,24535700
k1,293:11755287,24535700:157168
x1,293:12082968,24535700
k1,293:12240136,24535700:157168
x1,293:12713452,24535700
x1,293:13022928,24535700
x1,293:13350609,24535700
x1,293:15407715,24535700
k1,293:15564883,24535700:157168
$1,293:15564883,24535700
x1,293:15947178,24535700
(1,293:15947178,24634003:294003,295640,0
x1,293:16208413,24634003
)
$1,293:16241181,24535700
x1,293:16423226,24535700
k1,293:16592652,24535700:169426
x1,293:17120583,24535700
k1,293:17277751,24535700:157168
x1,293:18187975,24535700
k1,293:18345143,24535700:157168
x1,293:18854869,24535700
x1,293:19674071,24535700
k1,293:19674071,24535700:0
)
(1,294:3552215,25289364:16121856,492688,163840
x1,294:5014035,25289364
k1,293:5216921,25289364:202886
x1,293:6784327,25289364
k1,293:6987212,25289364:202885
x1,293:8483620,25289364
k1,293:8686506,25289364:202886
x1,293:9050596,25289364
x1,293:9378277,25289364
k1,293:9581162,25289364:202885
x1,293:10236523,25289364
x1,293:11838519,25289364
k1,293:12041405,25289364:202886
x1,293:12369086,25289364
k1,293:12571972,25289364:202886
x1,293:13700649,25289364
k1,293:13903534,25289364:202885
x1,293:14708171,25289364
k1,293:14911057,25289364:202886
x1,293:15438988,25289364
k1,293:15641873,25289364:202885
x1,293:15987759,25289364
x1,293:18141349,25289364
k1,293:18344235,25289364:202886
$1,293:18344235,25289364
x1,293:18651890,25289364
(1,293:18670095,25051539:183865,254863,0
x1,293:18821192,25051539
)
x1,293:19674071,25289364
$1,293:19674071,25289364
k1,294:19674071,25289364:0
)
(1,294:3552215,26043028:16121856,455111,127431
x1,294:4407827,26043028
x1,293:5044983,26043028
g1,293:5263436,26043028
x1,293:5627526,26043028
x1,293:5955207,26043028
k1,294:19674071,26043028:13718864
g1,294:19674071,26043028
)
(1,296:8891128,27503098:10782943,525456,163840
(1,296:8891128,27503098:5444030,525456,163840
x1,296:9198783,27503098
x1,296:10037099,27503098
g1,296:10219139,27503098
x1,296:10728865,27503098
g1,296:10910905,27503098
x1,296:11218560,27503098
(1,296:11236765,27232505:183865,254863,0
x1,296:11387862,27232505
)
x1,296:12240741,27503098
g1,296:12386373,27503098
x1,296:12896099,27503098
g1,296:13041731,27503098
x1,296:14335158,27503098
)
(1,296:18508983,27503098:1165088,491520,163840
(1,296:18508983,27503098:1165088,491520,163840
x1,296:19419208,27503098
x1,296:19674071,27503098
)
)
)
(1,299:3552215,28963168:16121856,491520,163840
x1,299:4826529,28963168
k1,297:5139375,28963168:312846
$1,297:5139375,28963168
x1,297:6432802,28963168
k1,297:6772161,28963168:339359
x1,297:7281887,28963168
k1,297:7621246,28963168:339359
x1,297:7962429,28963168
(1,297:7962429,29061471:294003,295640,0
x1,297:8223664,29061471
)
x1,297:8630988,28963168
$1,297:8630988,28963168
k1,297:8943834,28963168:312846
x1,297:9999695,28963168
k1,297:10312541,28963168:312846
$1,297:10312541,28963168
x1,297:10653724,28963168
(1,297:10653724,29061471:294003,295640,0
x1,297:10914959,29061471
)
k1,297:11287086,28963168:339359
x1,297:11796812,28963168
k1,297:12136171,28963168:339359
x1,297:12837425,28963168
x1,297:13570914,28963168
(1,297:13570914,29061471:294003,295640,0
x1,297:13832149,29061471
)
$1,297:13864917,28963168
x1,297:14046962,28963168
k1,297:14621412,28963168:574450
x1,297:15112933,28963168
k1,297:15425684,28963168:312751
x1,297:16882043,28963168
k1,297:17194889,28963168:312846
x1,297:18669454,28963168
k1,297:18982300,28963168:312846
x1,297:19674071,28963168
k1,297:19674071,28963168:0
)
(1,299:3552215,29716832:16121856,455111,127431
x1,299:4462439,29716832
k1,297:4651078,29716832:188639
x1,297:6398708,29716832
x1,297:6726389,29716832
k1,297:6915029,29716832:188640
x1,297:7788845,29716832
x1,297:9339868,29716832
k1,297:9528507,29716832:188639
x1,297:9969055,29716832
k1,297:10157694,29716832:188639
x1,297:11158941,29716832
x1,297:12669912,29716832
k1,297:12858552,29716832:188640
x1,297:13404687,29716832
k1,297:13593326,29716832:188639
x1,297:15122504,29716832
k1,297:15311144,29716832:188640
x1,297:16641893,29716832
k1,297:16830532,29716832:188639
x1,297:19674071,29716832
k1,297:19674071,29716832:0
)
(1,299:3552215,30470496:16121856,455111,127431
x1,299:4134759,30470496
k1,297:4401092,30470496:266333
x1,297:7972810,30470496
k1,297:8239143,30470496:266333
x1,297:10026823,30470496
k1,297:10305126,30470496:278303
x1,297:11981757,30470496
k1,297:12248090,30470496:266333
x1,297:13158314,30470496
k1,297:13424648,30470496:266334
x1,297:15172278,30470496
x1,297:15499959,30470496
k1,297:15766292,30470496:266333
x1,297:16640108,30470496
x1,297:18191131,30470496
k1,297:18457464,30470496:266333
$1,297:18457464,30470496
x1,297:18967190,30470496
$1,297:18967190,30470496
k1,297:19233523,30470496:266333
x1,297:19674071,30470496
k1,297:19674071,30470496:0
)
(1,299:3552215,31224160:16121856,455111,0
x1,299:4207576,31224160
x1,299:5591117,31224160
g1,297:5809570,31224160
x1,297:6577799,31224160
k1,299:19674071,31224160:13096272
g1,299:19674071,31224160
)
(1,302:8400914,32972924:11273157,976821,722606
(1,302:8400914,32972924:6424459,976821,722606
x1,302:8910640,32972924
g1,302:9092680,32972924
x1,302:9602406,32972924
g1,302:9784446,32972924
(1,302:9784446,32972924:3518953,976821,624303
h1,302:9784446,32972924:78643,0,0
(1,302:9863089,32972924:3221857,976821,624303
(1,302:9863089,32972924:3221857,976821,624303
h1,302:9863089,32972924:78643,0,0
[1,302:9941732,32972924:3064571,976821,624303
(1,302:9941732,32529568:3064571,533465,163840
x1,302:10289665,32529568
(1,302:10326073,32291743:294003,295640,0
x1,302:10587308,32291743
)
x1,302:11041509,32529568
x1,302:11770371,32529568
x1,302:12007030,32529568
g1,302:12116254,32529568
x1,302:12457437,32529568
(1,302:12457437,32627871:294003,295640,0
x1,302:12718672,32627871
)
x1,302:13006303,32529568
)
(1,302:9941732,33422468:3064571,521374,174758
k1,302:10953939,33422468:1012207
x1,302:11301872,33422468
x1,302:11679463,33422468
[1,302:11679463,33597226:314634,696132,0
(1,302:11700094,33196734:294003,295640,0
x1,302:11961329,33196734
)
(1,302:11679463,33597226:294003,295640,0
x1,302:11940698,33597226
)
]
k1,302:13006303,33422468:1012206
)
]
h1,302:13006303,32972924:78643,0,0
)
)
[1,302:13084946,32022644:218453,0,1572880
(1,302:13084946,32022644:218453,0,393220
x1,302:13303399,32022644
)
(1,302:13084946,32415864:218453,0,393220
x1,302:13303399,32415864
)
(1,302:13084946,32809084:218453,0,393220
x1,302:13303399,32809084
)
(1,302:13084946,33202304:218453,0,393220
x1,302:13303399,33202304
)
]
)
(1,302:13303399,33629994:1230705,318577,65536
x1,302:13582005,33629994
(1,302:13582005,33695530:255776,211171,0
x1,302:13805013,33695530
)
x1,302:14501336,33629994
)
g1,302:14643328,32972924
x1,302:14825373,32972924
)
(1,302:18508983,32972924:1165088,491520,163840
(1,302:18508983,32972924:1165088,491520,163840
x1,302:19419208,32972924
x1,302:19674071,32972924
)
)
)
(1,305:3552215,34948106:16121856,455111,127431
h1,304:3552215,34948106:655360,0,0
x1,304:4680891,34948106
x1,304:4953958,34948106
k1,304:5186972,34948106:233014
x1,304:5987969,34948106
x1,304:6643330,34948106
x1,304:7699190,34948106
k1,304:7932204,34948106:233014
$1,304:7932204,34948106
x1,304:8441930,34948106
$1,304:8441930,34948106
k1,304:8674944,34948106:233014
x1,304:9148260,34948106
x1,304:9421326,34948106
k1,304:9654340,34948106:233014
x1,304:10200475,34948106
x1,304:11059726,34948106
k1,304:11292741,34948106:233015
x1,304:12567055,34948106
k1,304:12800069,34948106:233014
x1,304:13437226,34948106
x1,304:13910543,34948106
x1,304:14274633,34948106
x1,304:15148448,34948106
k1,304:15381462,34948106:233014
x1,304:16291686,34948106
k1,304:16524700,34948106:233014
x1,304:17564175,34948106
k1,304:17797189,34948106:233014
x1,304:18452550,34948106
x1,304:19674071,34948106
k1,304:19674071,34948106:0
)
(1,305:3552215,35701770:16121856,491520,163840
x1,305:3973648,35701770
x1,304:4702510,35701770
x1,304:4939169,35701770
k1,304:5048393,35701770:109224
x1,304:5389576,35701770
(1,304:5389576,35800073:294003,295640,0
x1,304:5650811,35800073
)
x1,304:5938442,35701770
k1,304:6186727,35701770:248285
x1,304:6696453,35701770
k1,304:6944738,35701770:248285
x1,304:7837440,35701770
k1,304:8037687,35701770:109224
(1,304:8037687,35701770:546135,455111,0
x1,304:8583822,35701770
)
x1,304:9286060,35701770
x1,304:10243160,35701770
k1,304:10352384,35701770:109224
x1,304:10735360,35701770
x1,304:11336109,35701770
$1,304:11336109,35701770
k1,304:11594310,35701770:258201
x1,304:12449922,35701770
x1,304:13087078,35701770
k1,304:13345279,35701770:258201
x1,304:13709369,35701770
x1,304:14037050,35701770
k1,304:14295250,35701770:258200
x1,304:15205474,35701770
k1,304:15463675,35701770:258201
x1,304:16412129,35701770
x1,304:16849037,35701770
x1,304:17977716,35701770
k1,304:18235917,35701770:258201
x1,304:19455618,35701770
x1,304:19674071,35701770
k1,305:19674071,35701770:0
)
(1,305:3552215,36455434:16121856,437688,0
x1,305:4680894,36455434
k1,305:19674071,36455434:14993177
g1,305:19674071,36455434
)
(1,310:3552215,39979910:16121856,2555926,2228246
[1,310:3552215,39979910:16121856,2555926,2228246
(1,310:3552215,39881606:16121856,2654230,2326550
k1,309:3552215,39881606:0
(1,310:3552215,39881606:13788022,2654230,2326550
(1,309:3552215,39881606:0,527562,226101
[1,309:3552215,39881606:0,527562,226101
(1,71:3552215,39881606:0,527562,226101
r1,309:3552215,39881606:0,753663,226101
)
]
)
k1,310:3552215,39881606:1168746
(1,310:4720961,39881606:12619276,2654230,2326550
$1,310:4720961,39881606
(1,310:4720961,39881606:12619276,2654230,2326550
[1,309:4720961,39881606:12619276,2654230,2326550
[1,309:4720961,41192337:12619276,3964961,1015819
(1,309:4720961,38570875:12619276,1343499,1015819
g1,309:4720961,38570875
(1,309:4720961,38570875:4693171,1343499,1015819
g1,309:4720961,38570875
(1,309:4720961,38570875:0,527562,226101
[1,309:4720961,38570875:0,527562,226101
(1,71:4720961,38570875:0,527562,226101
r1,309:4720961,38570875:0,753663,226101
)
]
)
$1,309:4720961,38570875
(1,309:4720961,38570875:4693171,1032922,651727
x1,309:5168336,38570875
g1,309:5397252,38570875
x1,309:5906978,38570875
g1,309:6089018,38570875
(1,309:6089018,37678850:364090,0,1456371
x1,309:6453108,37678850
)
[1,309:6453108,39167988:765296,1524638,54614
(1,309:6744379,37840868:355695,197518,0
x1,309:7050846,37840868
)
(1,309:6453108,39167988:765296,283990,54614
x1,309:7169176,39167988
)
]
g1,309:7327628,38570875
(1,309:7327628,38570875:2086504,1032922,449545
(1,309:7327628,38570875:2086504,1032922,449545
h1,309:7327628,38570875:78643,0,0
[1,309:7406271,38570875:1929218,1032922,449545
(1,309:7406271,38029477:1929218,491524,285812
(1,309:7406271,37537953:618953,0,655368
x1,309:8025224,37537953
)
(1,309:8025224,38226088:276140,303558,89201
x1,309:8242087,38226088
)
g1,309:8410588,38029477
x1,309:9059349,38029477
(1,309:9059349,38127780:276140,303558,89201
x1,309:9276212,38127780
)
)
(1,309:7406271,39020419:1929218,422343,0
k1,309:8008497,39020419:602226
x1,309:8709751,39020419
k1,309:9335489,39020419:602225
)
]
h1,309:9335489,38570875:78643,0,0
)
)
)
$1,309:9414132,38570875
)
g1,309:9414132,38570875
(1,309:9414132,38570875:7926105,1343499,1015819
$1,309:9414132,38570875
(1,309:9414132,38570875:7926105,1343499,1015819
h1,309:9414132,38570875:0,0,0
g1,309:9523356,38570875
(1,309:9523356,38570875:1001247,282168,127431
x1,309:10524603,38570875
)
g1,309:10633827,38570875
(1,309:10633827,38570875:6706410,1343499,1015819
[1,309:10633827,37253589:436908,26213,2333105
(1,309:10633827,37253589:436908,26213,1153446
x1,309:11070735,37253589
)
(1,309:10633827,38433248:436908,26213,1153446
x1,309:11070735,38433248
)
]
x1,309:11441423,38570875
x1,309:11920201,38570875
g1,309:12150483,38570875
[1,309:12150483,38570875:946633,688132,942992
(1,309:12150483,38570875:946633,688132,360452
(1,309:12150483,37948279:946633,65536,983048
x1,309:13097116,37948279
)
)
(1,309:12150483,39359130:946633,318577,89201
k1,309:12279070,39359130:128587
x1,309:12495933,39359130
x1,309:12649873,39359130
[1,309:12649873,39359130:318657,318577,89201
(1,309:12692692,39359130:0,318577,0
x1,309:12953927,39359130
)
(1,309:12649873,39359130:318657,197518,89201
x1,309:12968530,39359130
)
]
k1,309:13097116,39359130:128586
)
]
g1,309:13206340,38570875
(1,309:13206340,38570875:877455,282168,0
x1,309:14083795,38570875
)
g1,309:14193019,38570875
(1,309:14193019,38570875:3068575,557059,251217
(1,309:14193019,38040029:300375,26213,760226
x1,309:14493394,38040029
)
x1,309:14801049,38570875
[1,309:14801049,38732891:276140,687472,89201
(1,309:14819254,38300282:183865,254863,0
x1,309:14970351,38300282
)
(1,309:14801049,38732891:276140,303558,89201
x1,309:15017912,38732891
)
]
g1,309:15222821,38570875
x1,309:15732547,38570875
g1,309:15878179,38570875
x1,309:16185834,38570875
[1,309:16185834,38732891:997117,687472,89201
(1,309:16204039,38300282:183865,254863,0
x1,309:16355136,38300282
)
(1,309:16185834,38732891:997117,303558,89201
x1,309:16402697,38732891
x1,309:17150183,38732891
)
]
h1,309:17182951,38570875:78643,0,0
)
h1,309:17261594,38570875:78643,0,0
)
)
$1,309:17340237,38570875
g1,309:17340237,38570875
)
g1,309:17340237,38570875
)
(1,309:4720961,41192337:12619276,1343499,1015819
g1,309:4720961,41192337
(1,309:4720961,41192337:4693171,1343499,1015819
k1,309:9414132,41192337:4693171
(1,309:9414132,41192337:0,527562,226101
[1,309:9414132,41192337:0,527562,226101
(1,71:9414132,41192337:0,527562,226101
r1,309:9414132,41192337:0,753663,226101
)
]
)
$1,309:9414132,41192337
h1,309:9414132,41192337:0,0,0
$1,309:9414132,41192337
)
g1,309:9414132,41192337
(1,309:9414132,41192337:7926105,1343499,1015819
$1,309:9414132,41192337
(1,309:9414132,41192337:7369912,1343499,1015819
h1,309:9414132,41192337:0,0,0
g1,309:9523356,41192337
(1,309:9523356,41192337:6969419,1343499,1015819
h1,309:9523356,41192337:78643,0,0
(1,309:9601999,41192337:6344644,557059,249399
h1,309:9601999,41192337:78643,0,0
x1,309:10190368,41192337
(1,309:10190368,41192337:489696,291271,127431
(1,309:10190368,41192337:489696,291271,127431
$1,309:10190368,41192337
x1,309:10680064,41192337
$1,309:10680064,41192337
)
)
(1,309:10680064,41352535:276140,303558,89201
x1,309:10896927,41352535
)
g1,309:11101836,41192337
x1,309:11283881,41192337
g1,309:11429513,41192337
[1,309:11429513,41192337:394886,455111,127431
(1,309:11481321,41192337:0,455111,0
x1,309:11809002,41192337
)
(1,309:11429513,41192337:394886,282168,127431
x1,309:11824399,41192337
)
]
g1,309:11970031,41192337
x1,309:12479757,41192337
g1,309:12625389,41192337
x1,309:13098705,41192337
(1,309:13098705,41290640:276140,303558,89201
x1,309:13315568,41290640
)
g1,309:13520477,41192337
x1,309:14030203,41192337
g1,309:14175835,41192337
x1,309:14649151,41192337
(1,309:14649151,41290640:997117,303558,89201
x1,309:14866014,41290640
x1,309:15613500,41290640
)
(1,309:15646268,40661491:300375,26213,760226
x1,309:15946643,40661491
)
)
g1,309:16055867,41192337
h1,309:16055867,41192337:0,688132,942992
[1,309:16055867,39875051:436908,26213,2333105
(1,309:16055867,39875051:436908,26213,1153446
x1,309:16492775,39875051
)
(1,309:16055867,41054710:436908,26213,1153446
x1,309:16492775,41054710
)
]
)
g1,309:16601999,41192337
x1,309:16784044,41192337
)
$1,309:16784044,41192337
k1,309:17340237,41192337:556193
)
g1,309:17340237,41192337
)
]
]
)
$1,310:17340237,39881606
)
g1,310:17340237,39881606
)
k1,310:19674071,39881606:2333834
(1,310:19674071,39881606:0,2654230,2326550
(1,310:19674071,39881606:0,527562,226101
k1,310:18508983,39881606:-1165088
(1,310:18508983,39881606:1165088,527562,226101
(1,309:18508983,39881606:0,527562,226101
[1,309:18508983,39881606:0,527562,226101
(1,71:18508983,39881606:0,527562,226101
r1,310:18508983,39881606:0,753663,226101
)
]
)
(1,310:18508983,39881606:1165088,491520,163840
x1,310:19419208,39881606
x1,310:19674071,39881606
)
)
)
)
k1,310:19674071,39881606:0
)
]
)
(1,312:3552215,43435210:16121856,455111,127431
x1,312:4680892,43435210
k1,311:4874993,43435210:194101
x1,311:5603173,43435210
x1,311:6112899,43435210
x1,311:6549807,43435210
x1,311:6877488,43435210
k1,311:7071589,43435210:194101
x1,311:8533409,43435210
x1,311:9318023,43435210
x1,311:10191839,43435210
x1,311:11579021,43435210
k1,311:11773123,43435210:194102
x1,311:12246439,43435210
x1,311:12519505,43435210
k1,311:12713606,43435210:194101
x1,311:13991560,43435210
k1,311:14185661,43435210:194101
x1,311:14731796,43435210
k1,311:14925897,43435210:194101
x1,311:15836121,43435210
k1,311:16030223,43435210:194102
x1,311:16942267,43435210
x1,311:17470198,43435210
x1,311:18420472,43435210
k1,311:18614573,43435210:194101
x1,311:19455618,43435210
x1,311:19674071,43435210
k1,312:19674071,43435210:0
)
(1,312:3552215,44188874:16121856,455111,127431
x1,312:4862939,44188874
k1,311:5206930,44188874:343991
x1,311:6408427,44188874
k1,311:6727312,44188874:318885
x1,311:7602947,44188874
x1,311:8150901,44188874
x1,311:8773494,44188874
x1,311:9847560,44188874
k1,311:10166444,44188874:318884
x1,311:10748988,44188874
k1,311:11067872,44188874:318884
x1,311:11978096,44188874
k1,311:12296980,44188874:318884
$1,311:12296980,44188874
x1,311:12770296,44188874
k1,311:13119718,44188874:349422
x1,311:13629444,44188874
k1,311:13978866,44188874:349422
x1,311:14306547,44188874
$1,311:14306547,44188874
k1,311:14625431,44188874:318884
x1,311:15976202,44188874
k1,311:16320194,44188874:343992
x1,311:17303236,44188874
k1,311:17622120,44188874:318884
x1,311:18681621,44188874
k1,311:19000505,44188874:318884
x1,311:19364595,44188874
x1,311:19674071,44188874
k1,311:19674071,44188874:0
)
(1,312:3552215,44942538:16121856,455111,127431
x1,312:4243986,44942538
x1,312:5627527,44942538
g1,311:5845980,44942538
x1,311:7011067,44942538
x1,311:7884883,44942538
g1,311:8103336,44942538
x1,311:8685880,44942538
k1,312:19674071,44942538:10988191
g1,312:19674071,44942538
)
(1,314:6482720,46733936:13191351,892025,993966
(1,314:6482720,46733936:10260847,892025,993966
x1,314:6930095,46733936
g1,314:7159011,46733936
x1,314:7668737,46733936
g1,314:7850777,46733936
(1,314:7850777,45841911:655361,0,1456371
x1,314:8214867,45841911
)
g1,314:8615362,46733936
x1,314:9120902,46733936
x1,314:9529593,46733936
g1,314:9638817,46733936
[1,314:9638817,46733936:1002083,688132,993966
(1,314:9638817,46733936:1002083,688132,360452
k1,314:9666542,46733936:27725
(1,314:9666542,46111340:946633,65536,983048
x1,314:10613175,46111340
)
k1,314:10640900,46733936:27725
)
(1,314:9638817,47547678:1002083,344064,114688
(1,314:9638817,47547678:268516,344064,114688
x1,314:9907333,47547678
)
x1,314:10372384,47547678
(1,314:10372384,47547678:268516,344064,114688
x1,314:10640900,47547678
)
)
]
g1,314:10750124,46733936
(1,314:10750124,46733936:1001247,282168,127431
x1,313:11751371,46733936
)
g1,314:11860595,46733936
(1,314:11860595,46733936:4882972,491520,163840
(1,314:11860595,46733936:182045,491520,163840
x1,314:12042640,46733936
)
x1,314:12587408,46733936
(1,314:12587408,46832239:294003,295640,0
x1,314:12848643,46832239
)
g1,314:13027043,46733936
x1,314:13536769,46733936
g1,314:13682401,46733936
x1,314:14227169,46733936
(1,314:14227169,46832239:581724,313481,0
x1,314:14726929,46832239
)
g1,314:14954525,46733936
x1,314:15464251,46733936
g1,314:15609883,46733936
x1,314:16154651,46733936
(1,314:16154651,46832239:406871,313481,0
x1,314:16528754,46832239
)
(1,314:16561522,46733936:182045,491520,163840
x1,314:16743567,46733936
)
)
)
(1,314:18508983,46733936:1165088,491520,163840
(1,314:18508983,46733936:1165088,491520,163840
x1,314:19419208,46733936
x1,314:19674071,46733936
)
)
)
]
g1,368:19674071,3425566
)
k1,368:20263895,4080926:589824
r1,368:20263895,4080926:0,44040192,43384832
k1,368:20853719,4080926:589824
(1,368:20853719,3425566:16121856,0,44040192
[1,368:20853719,3425566:16121856,0,44040192
(1,317:20853719,4080926:16121856,455111,0
x1,317:22128033,4080926
k1,317:36975575,4080926:14847542
g1,317:36975575,4080926
)
(1,321:20853719,5782255:16121856,934876,942992
g1,321:24092230,5782255
(1,321:24092230,5782255:0,934876,942992
g1,321:24092230,5782255
(1,321:24092230,5782255:0,527562,226101
[1,321:24092230,5782255:0,527562,226101
(1,71:24092230,5782255:0,527562,226101
r1,321:24092230,5782255:0,753663,226101
)
]
)
(1,321:24092230,5782255:0,0,0
$1,321:24092230,5782255
h1,321:24092230,5782255:0,0,0
$1,321:24092230,5782255
)
)
g1,321:24092230,5782255
(1,321:24092230,5782255:9644833,934876,942992
(1,321:24092230,5782255:9552273,934876,942992
$1,321:24092230,5782255
(1,321:24092230,5782255:9552273,934876,942992
h1,321:24092230,5782255:0,0,0
x1,321:24636998,5782255
(1,321:24636998,5880558:294003,295640,0
x1,321:24898233,5880558
)
g1,321:25113041,5782255
x1,321:25622767,5782255
g1,321:25804807,5782255
[1,321:25804807,5782255:1068507,688132,942992
(1,321:25804807,5782255:1068507,688132,360452
k1,321:25865744,5782255:60937
(1,321:25865744,5159659:946633,65536,983048
x1,321:26812377,5159659
)
k1,321:26873314,5782255:60937
)
(1,321:25804807,6570510:1068507,318577,89201
x1,321:25970543,6570510
x1,321:26873314,6570510
)
]
x1,321:28220447,5782255
(1,321:28220447,5511662:302930,197518,89201
x1,321:28490609,5511662
)
(1,321:28523377,5782255:2483049,934876,613385
(1,321:28523377,5782255:2483049,934876,613385
h1,321:28523377,5782255:78643,0,0
[1,321:28602020,5782255:2325763,934876,613385
(1,321:28602020,5338899:2325763,491520,187504
x1,321:29144603,5338899
(1,321:29144603,5437202:302930,197518,89201
x1,321:29414765,5437202
)
x1,321:30073084,5338899
x1,321:30551862,5338899
x1,321:30927783,5338899
)
(1,321:28602020,6231799:2325763,491520,163840
k1,321:29090312,6231799:488292
x1,321:30439492,6231799
k1,321:30927783,6231799:488291
)
]
h1,321:30927783,5782255:78643,0,0
)
)
x1,321:31807424,5782255
(1,321:31807424,5880558:351425,197518,89201
x1,321:32126081,5880558
)
x1,321:32549335,5782255
(1,321:32549335,5880558:276140,303558,89201
x1,321:32766198,5880558
)
x1,321:33080338,5782255
(1,321:33080338,5511662:564165,295640,89201
x1,321:33611735,5511662
)
)
$1,321:33644503,5782255
)
k1,321:33737063,5782255:92560
)
g1,321:36975574,5782255
(1,321:36975574,5782255:1,934876,942992
(1,321:36975575,5782255:0,527562,226101
k1,321:35482806,5782255:-1492769
(1,321:35482806,5782255:1492769,527562,226101
(1,321:35482806,5782255:0,527562,226101
[1,321:35482806,5782255:0,527562,226101
(1,71:35482806,5782255:0,527562,226101
r1,321:35482806,5782255:0,753663,226101
)
]
)
(1,321:35482806,5782255:1492769,491520,163840
x1,321:36720712,5782255
x1,321:36975575,5782255
)
)
)
)
g1,321:36975575,5782255
)
(1,321:20853719,7675523:16121856,688132,853791
g1,321:24092230,7675523
(1,321:24092230,7675523:0,688132,853791
g1,321:24092230,7675523
(1,321:24092230,7675523:0,527562,226101
[1,321:24092230,7675523:0,527562,226101
(1,71:24092230,7675523:0,527562,226101
r1,321:24092230,7675523:0,753663,226101
)
]
)
(1,321:24092230,7675523:0,0,0
$1,321:24092230,7675523
h1,321:24092230,7675523:0,0,0
$1,321:24092230,7675523
)
)
g1,321:24092230,7675523
(1,321:24092230,7675523:9644833,688132,853791
(1,321:24092230,7675523:9644833,688132,853791
$1,321:24092230,7675523
(1,321:24092230,7675523:9644833,688132,853791
h1,321:24092230,7675523:0,0,0
x1,321:24636998,7675523
(1,321:24636998,7773826:406871,313481,0
x1,321:25011101,7773826
)
g1,321:25225909,7675523
x1,321:25735635,7675523
g1,321:25917675,7675523
x1,321:26143455,7675523
g1,321:26252679,7675523
[1,321:26252679,7675523:946633,688132,853791
(1,321:26252679,7675523:946633,688132,360452
(1,321:26252679,7052927:946633,65536,983048
x1,321:27199312,7052927
)
)
(1,321:26252679,8463778:946633,318577,0
k1,321:26641800,8463778:389121
x1,321:26807536,8463778
k1,321:27199312,8463778:389120
)
]
x1,321:27844661,7675523
(1,321:27844661,7773826:885727,318577,89201
x1,321:28010397,7773826
x1,321:28415373,7773826
[1,321:28415373,7773826:282247,318577,89201
(1,321:28454096,7773826:0,318577,0
x1,321:28715331,7773826
)
(1,321:28415373,7773826:282247,197518,89201
x1,321:28681160,7773826
)
]
)
g1,321:28876020,7675523
x1,321:29385746,7675523
g1,321:29531378,7675523
x1,321:29921864,7675523
(1,321:29921864,7773826:201160,318577,0
x1,321:30087600,7773826
)
x1,321:31106066,7675523
(1,321:31106066,7773826:201160,318577,0
x1,321:31271802,7773826
)
g1,321:31452858,7675523
x1,321:31962584,7675523
g1,321:32108216,7675523
x1,321:32581532,7675523
(1,321:32581532,7773826:900668,318577,54614
x1,321:32747268,7773826
x1,321:33152244,7773826
[1,321:33152244,7773826:297188,318577,0
(1,321:33184329,7773826:0,318577,0
x1,321:33445564,7773826
)
(1,321:33152244,7773826:297188,197518,0
x1,321:33449432,7773826
)
]
)
x1,321:33737063,7675523
)
$1,321:33737063,7675523
)
g1,321:33737063,7675523
)
g1,321:36975574,7675523
(1,321:36975574,7675523:1,688132,853791
(1,321:36975575,7675523:0,527562,226101
k1,321:35446397,7675523:-1529178
(1,321:35446397,7675523:1529178,527562,226101
(1,321:35446397,7675523:0,527562,226101
[1,321:35446397,7675523:0,527562,226101
(1,71:35446397,7675523:0,527562,226101
r1,321:35446397,7675523:0,753663,226101
)
]
)
(1,321:35446397,7675523:1529178,491520,163840
x1,321:36720712,7675523
x1,321:36975575,7675523
)
)
)
)
g1,321:36975575,7675523
)
(1,321:20853719,9479590:16121856,688132,853791
g1,321:24092230,9479590
(1,321:24092230,9479590:0,688132,853791
g1,321:24092230,9479590
(1,321:24092230,9479590:0,527562,226101
[1,321:24092230,9479590:0,527562,226101
(1,71:24092230,9479590:0,527562,226101
r1,321:24092230,9479590:0,753663,226101
)
]
)
(1,321:24092230,9479590:0,0,0
$1,321:24092230,9479590
h1,321:24092230,9479590:0,0,0
$1,321:24092230,9479590
)
)
g1,321:24092230,9479590
(1,321:24092230,9479590:9644833,688132,853791
(1,321:24092230,9479590:5544523,688132,853791
$1,321:24092230,9479590
(1,321:24092230,9479590:5544523,688132,853791
h1,321:24092230,9479590:0,0,0
x1,321:24636998,9479590
(1,321:24636998,9577893:581724,313481,0
x1,321:25136758,9577893
)
g1,321:25400762,9479590
x1,321:25910488,9479590
g1,321:26092528,9479590
x1,321:26793782,9479590
x1,321:27043075,9479590
g1,321:27152299,9479590
[1,321:27152299,9479590:946633,688132,853791
(1,321:27152299,9479590:946633,688132,360452
(1,321:27152299,8856994:946633,65536,983048
x1,321:28098932,8856994
)
)
(1,321:27152299,10267845:946633,318577,0
k1,321:27541420,10267845:389121
x1,321:27707156,10267845
k1,321:28098932,10267845:389120
)
]
g1,321:28208156,9479590
x1,321:28843947,9479590
(1,321:28843947,9577893:201160,318577,0
x1,321:29009683,9577893
)
x1,321:29435593,9479590
(1,321:29435593,9577893:201160,318577,0
x1,321:29601329,9577893
)
)
$1,321:29636753,9479590
)
k1,321:33737063,9479590:4100310
)
g1,321:36975574,9479590
(1,321:36975574,9479590:1,688132,853791
(1,321:36975575,9479590:0,527562,226101
k1,321:35519216,9479590:-1456359
(1,321:35519216,9479590:1456359,527562,226101
(1,321:35519216,9479590:0,527562,226101
[1,321:35519216,9479590:0,527562,226101
(1,71:35519216,9479590:0,527562,226101
r1,321:35519216,9479590:0,753663,226101
)
]
)
(1,321:35519216,9479590:1456359,491520,163840
x1,321:36720712,9479590
x1,321:36975575,9479590
)
)
)
)
g1,321:36975575,9479590
)
(1,325:20853719,11554945:16121856,455111,187504
x1,325:21281525,11554945
x1,323:21811275,11554945
g1,323:22029728,11554945
$1,323:22029728,11554945
x1,323:22400416,11554945
x1,323:22879194,11554945
g1,323:23182292,11554945
x1,323:23837653,11554945
g1,323:24019693,11554945
x1,323:24347374,11554945
$1,323:24347374,11554945
g1,323:24565827,11554945
x1,323:25476051,11554945
g1,323:25694504,11554945
x1,323:26828643,11554945
g1,323:27047096,11554945
x1,323:28011933,11554945
g1,323:28230386,11554945
$1,323:28230386,11554945
x1,323:28772969,11554945
(1,323:28772969,11653248:302930,197518,89201
x1,323:29043131,11653248
)
$1,323:29075899,11554945
g1,323:29294352,11554945
x1,323:30169987,11554945
g1,323:30388440,11554945
x1,323:31244052,11554945
x1,323:31881208,11554945
g1,323:32099661,11554945
x1,323:32463751,11554945
x1,323:32791432,11554945
g1,323:33009885,11554945
k1,325:36975575,11554945:3965690
g1,325:36975575,11554945
)
(1,328:20853719,13459182:16121856,950279,622600
g1,328:25666433,13459182
(1,328:25666433,13459182:0,950279,622600
g1,328:25666433,13459182
(1,328:25666433,13459182:0,527562,226101
[1,328:25666433,13459182:0,527562,226101
(1,71:25666433,13459182:0,527562,226101
r1,328:25666433,13459182:0,753663,226101
)
]
)
(1,328:25666433,13459182:0,0,0
$1,328:25666433,13459182
h1,328:25666433,13459182:0,0,0
$1,328:25666433,13459182
)
)
g1,328:25666433,13459182
(1,328:25666433,13459182:6496428,950279,622600
(1,328:25666433,13459182:6496428,950279,622600
$1,328:25666433,13459182
(1,328:25666433,13459182:6496428,950279,622600
h1,328:25666433,13459182:0,0,0
x1,328:26209016,13459182
(1,328:26209016,13557485:294003,295640,0
x1,328:26470251,13557485
)
g1,328:26685059,13459182
x1,328:27194785,13459182
g1,328:27376825,13459182
(1,328:27376825,13459182:1127810,865699,576976
(1,328:27376825,13459182:1127810,865699,576976
h1,328:27376825,13459182:78643,0,0
[1,328:27455468,13459182:970524,865699,576976
(1,328:27455468,13015826:970524,422343,0
k1,328:27776890,13015826:321422
x1,328:28104571,13015826
k1,328:28425992,13015826:321421
)
(1,328:27455468,13908726:970524,455111,127431
x1,328:27826156,13908726
x1,328:28304934,13908726
)
]
h1,328:28425992,13459182:78643,0,0
)
)
g1,328:28613859,13459182
(1,328:28613859,13459182:3549002,950279,622600
(1,328:28613859,12535116:482420,26213,1546666
x1,328:29096279,12535116
)
x1,328:29423960,13459182
g1,328:29569592,13459182
x1,328:30079318,13459182
g1,328:30224950,13459182
(1,328:30224950,13459182:1455491,865699,576976
(1,328:30224950,13459182:1455491,865699,576976
h1,328:30224950,13459182:78643,0,0
[1,328:30303593,13459182:1298205,865699,576976
(1,328:30303593,13015826:1298205,422343,0
k1,328:30788855,13015826:485262
x1,328:31116536,13015826
k1,328:31601798,13015826:485262
)
(1,328:30303593,13908726:1298205,455111,127431
x1,328:31001962,13908726
x1,328:31480740,13908726
)
]
h1,328:31601798,13459182:78643,0,0
)
)
(1,328:31680441,12535116:482420,26213,1546666
x1,328:32162861,12535116
)
)
)
$1,328:32162861,13459182
)
g1,328:32162861,13459182
)
g1,328:36975575,13459182
(1,328:36975575,13459182:0,950279,622600
(1,328:36975575,13459182:0,527562,226101
k1,328:35482806,13459182:-1492769
(1,328:35482806,13459182:1492769,527562,226101
(1,328:35482806,13459182:0,527562,226101
[1,328:35482806,13459182:0,527562,226101
(1,71:35482806,13459182:0,527562,226101
r1,328:35482806,13459182:0,753663,226101
)
]
)
(1,328:35482806,13459182:1492769,491520,163840
x1,328:36720712,13459182
x1,328:36975575,13459182
)
)
)
)
g1,328:36975575,13459182
)
(1,328:20853719,14969068:16121856,625142,226101
g1,328:25666433,14969068
(1,328:25666433,14969068:0,625142,226101
g1,328:25666433,14969068
(1,328:25666433,14969068:0,527562,226101
[1,328:25666433,14969068:0,527562,226101
(1,71:25666433,14969068:0,527562,226101
r1,328:25666433,14969068:0,753663,226101
)
]
)
(1,328:25666433,14969068:0,0,0
$1,328:25666433,14969068
h1,328:25666433,14969068:0,0,0
$1,328:25666433,14969068
)
)
g1,328:25666433,14969068
(1,328:25666433,14969068:6496428,625142,226101
(1,328:25666433,14969068:4003470,625142,163840
$1,328:25666433,14969068
(1,328:25666433,14969068:4003470,625142,163840
h1,328:25666433,14969068:0,0,0
x1,328:26209016,14969068
(1,328:26209016,15067371:294003,295640,0
x1,328:26470251,15067371
)
g1,328:26685059,14969068
x1,328:27194785,14969068
g1,328:27376825,14969068
(1,328:27376825,14969068:1480250,491520,163840
(1,328:27376825,14969068:254863,491520,163840
x1,328:27631688,14969068
)
x1,328:28002376,14969068
x1,328:28481154,14969068
(1,328:28602212,14969068:254863,491520,163840
x1,328:28857075,14969068
)
)
(1,328:28857075,14639566:703604,295640,54614
x1,328:29527911,14639566
)
g1,328:29669903,14969068
(1,328:29669903,14969068:0,0,0
h1,328:29669903,14969068:0,0,0
)
)
$1,328:29669903,14969068
)
k1,328:32162861,14969068:2492958
)
g1,328:36975575,14969068
(1,328:36975575,14969068:0,625142,226101
(1,328:36975575,14969068:0,527562,226101
k1,328:35446397,14969068:-1529178
(1,328:35446397,14969068:1529178,527562,226101
(1,328:35446397,14969068:0,527562,226101
[1,328:35446397,14969068:0,527562,226101
(1,71:35446397,14969068:0,527562,226101
r1,328:35446397,14969068:0,753663,226101
)
]
)
(1,328:35446397,14969068:1529178,491520,163840
x1,328:36720712,14969068
x1,328:36975575,14969068
)
)
)
)
g1,328:36975575,14969068
)
(1,331:20853719,16495087:16121856,533465,187504
x1,331:21909580,16495087
k1,330:22082246,16495087:172666
x1,330:22992470,16495087
k1,330:23165135,16495087:172665
x1,330:24421245,16495087
k1,330:24593911,16495087:172666
$1,330:24593911,16495087
x1,330:25136494,16495087
(1,330:25136494,16593390:302930,197518,89201
x1,330:25406656,16593390
)
$1,330:25439424,16495087
k1,330:25612090,16495087:172666
x1,330:26487725,16495087
k1,330:26660391,16495087:172666
x1,330:27188322,16495087
k1,330:27360987,16495087:172665
x1,330:27945351,16495087
x1,330:28857395,16495087
k1,330:29030061,16495087:172666
$1,330:29030061,16495087
x1,330:29529954,16495087
x1,330:30355755,16495087
x1,330:30834533,16495087
x1,330:31210454,16495087
(1,330:31210454,16257262:1235001,295640,89201
x1,330:32412687,16257262
)
x1,330:32627500,16495087
$1,330:32627500,16495087
x1,330:32809545,16495087
k1,330:33085554,16495087:276009
x1,330:33835578,16495087
k1,330:34008244,16495087:172666
x1,330:34845650,16495087
x1,330:35209740,16495087
x1,330:36975575,16495087
k1,330:36975575,16495087:0
)
(1,331:20853719,17248751:16121856,455111,127431
x1,331:21217809,17248751
x1,331:21527285,17248751
x1,331:22785215,17248751
k1,330:23033923,17248751:248708
x1,330:23616467,17248751
k1,330:23859123,17248751:242656
x1,330:24550894,17248751
x1,330:25679573,17248751
k1,330:25922230,17248751:242657
x1,330:26832454,17248751
k1,330:27075111,17248751:242657
x1,330:27730472,17248751
x1,330:28385833,17248751
x1,330:28822741,17248751
x1,330:29150422,17248751
k1,330:29393079,17248751:242657
x1,330:30266895,17248751
x1,330:30649190,17248751
x1,330:31013280,17248751
x1,330:31817918,17248751
k1,330:32060575,17248751:242657
x1,330:32533891,17248751
x1,330:32806957,17248751
k1,330:33049613,17248751:242656
x1,330:34269315,17248751
k1,330:34511972,17248751:242657
x1,330:35822694,17248751
k1,330:36065351,17248751:242657
x1,330:36975575,17248751
k1,330:36975575,17248751:0
)
(1,331:20853719,18002415:16121856,533465,163840
x1,331:21893194,18002415
k1,330:22143950,18002415:250756
x1,330:22799311,18002415
x1,330:24020832,18002415
k1,330:24271588,18002415:250756
x1,330:24999768,18002415
k1,330:25250523,18002415:250755
x1,330:25833067,18002415
k1,330:26083823,18002415:250756
$1,330:26083823,18002415
x1,330:26583716,18002415
x1,330:27197967,18002415
[1,330:27197967,18165082:314634,696132,0
(1,330:27218598,17764590:294003,295640,0
x1,330:27479833,17764590
)
(1,330:27197967,18165082:294003,295640,0
x1,330:27459202,18165082
)
]
x1,330:27767464,18002415
$1,330:27767464,18002415
x1,330:27949509,18002415
k1,330:28208341,18002415:258832
x1,330:28794525,18002415
k1,330:29045281,18002415:250756
x1,330:29627825,18002415
k1,330:29878580,18002415:250755
x1,330:30501173,18002415
x1,330:31047308,18002415
x1,330:32175985,18002415
x1,330:32940574,18002415
k1,330:33191330,18002415:250756
x1,330:33701056,18002415
x1,330:34156167,18002415
k1,330:34406923,18002415:250756
x1,330:35499192,18002415
x1,330:35863282,18002415
x1,330:36429441,18002415
x1,330:36757122,18002415
x1,330:36975575,18002415
k1,331:36975575,18002415:0
)
(1,331:20853719,18756079:16121856,455111,127431
x1,331:22279129,18756079
g1,330:22497582,18756079
x1,330:22970898,18756079
x1,330:23243964,18756079
g1,330:23462417,18756079
x1,330:23808303,18756079
x1,330:24736730,18756079
g1,330:24955183,18756079
x1,330:25646954,18756079
x1,330:26102065,18756079
g1,330:26320518,18756079
x1,330:27230742,18756079
g1,330:27449195,18756079
x1,330:28583334,18756079
g1,330:28801787,18756079
x1,330:29056650,18756079
x1,330:29511761,18756079
x1,330:29821237,18756079
g1,330:30039690,18756079
x1,330:31647145,18756079
g1,330:31865598,18756079
x1,330:32411733,18756079
g1,330:32630186,18756079
$1,330:32630186,18756079
x1,330:33174954,18756079
(1,330:33174954,18854382:294003,295640,0
x1,330:33436189,18854382
)
$1,330:33468957,18756079
g1,330:33687410,18756079
x1,330:34543022,18756079
x1,330:35416838,18756079
k1,331:36975575,18756079:1558737
g1,331:36975575,18756079
)
(1,333:22518298,20584839:14457277,934876,449545
(1,333:22518298,20584839:11627610,934876,449545
x1,333:23063066,20584839
(1,333:23063066,20683142:294003,295640,0
x1,333:23324301,20683142
)
g1,333:23539109,20584839
x1,333:24048835,20584839
g1,333:24230875,20584839
x1,333:24740601,20584839
(1,333:24740601,20584839:2474122,934876,449545
(1,333:24740601,20584839:2474122,934876,449545
h1,333:24740601,20584839:78643,0,0
[1,333:24819244,20584839:2316836,934876,449545
(1,333:24819244,20141483:2316836,491520,163840
x1,333:25361827,20141483
(1,333:25361827,20239786:294003,295640,0
x1,333:25623062,20239786
)
x1,333:26281381,20141483
x1,333:26760159,20141483
x1,333:27136080,20141483
)
(1,333:24819244,21034383:2316836,422343,0
k1,333:25813822,21034383:994578
x1,333:26141503,21034383
k1,333:27136080,21034383:994577
)
]
h1,333:27136080,20584839:78643,0,0
)
)
x1,333:28015721,20584839
(1,333:28015721,20683142:351425,197518,89201
x1,333:28334378,20683142
)
x1,333:28757632,20584839
(1,333:28757632,20683142:276140,303558,89201
x1,333:28974495,20683142
)
x1,333:29288635,20584839
(1,333:29288635,20314246:294003,295640,0
x1,333:29549870,20314246
)
g1,333:29728270,20584839
x1,333:30237996,20584839
g1,333:30383628,20584839
(1,333:30383628,20584839:993872,891184,449545
(1,333:30383628,20584839:993872,891184,449545
h1,333:30383628,20584839:78643,0,0
[1,333:30462271,20584839:836586,891184,449545
(1,333:30462271,20141483:836586,447828,98303
x1,333:31004854,20141483
(1,333:31004854,20239786:294003,295640,0
x1,333:31266089,20239786
)
)
(1,333:30462271,21034383:836586,455111,0
k1,333:30625701,21034383:163430
x1,333:31135427,21034383
k1,333:31298857,21034383:163430
)
]
h1,333:31298857,20584839:78643,0,0
)
)
g1,333:31486724,20584839
(1,333:31486724,20584839:2073912,491520,187504
(1,333:31486724,20584839:254863,491520,163840
x1,333:31741587,20584839
)
x1,333:32287722,20584839
(1,333:32287722,20683142:351425,197518,89201
x1,333:32606379,20683142
)
x1,333:33029633,20584839
(1,333:33029633,20683142:276140,303558,89201
x1,333:33246496,20683142
)
(1,333:33305773,20584839:254863,491520,163840
x1,333:33560636,20584839
)
)
(1,333:33560636,20255337:294003,295640,0
x1,333:33821871,20255337
)
g1,333:33963863,20584839
x1,333:34145908,20584839
)
(1,333:35810487,20584839:1165088,491520,163840
(1,333:35810487,20584839:1165088,491520,163840
x1,333:36720712,20584839
x1,333:36975575,20584839
)
)
)
(1,336:20853719,22278727:16121856,455111,127431
h1,335:20853719,22278727:655360,0,0
x1,335:21955089,22278727
x1,335:24689403,22278727
k1,335:25010859,22278727:321456
x1,335:25921083,22278727
k1,335:26242538,22278727:321455
x1,335:27707088,22278727
x1,335:28839407,22278727
k1,335:29160863,22278727:321456
x1,335:29342908,22278727
x1,335:29706998,22278727
x1,335:30234927,22278727
x1,335:31587520,22278727
k1,335:31908975,22278727:321455
x1,335:32273065,22278727
x1,335:32600746,22278727
k1,335:32922202,22278727:321456
x1,335:33350008,22278727
x1,335:34973847,22278727
k1,335:35295302,22278727:321455
x1,335:36757122,22278727
x1,335:36975575,22278727
k1,336:36975575,22278727:0
)
(1,336:20853719,23032391:16121856,455111,127431
x1,336:22184468,23032391
x1,336:23058284,23032391
k1,335:23278091,23032391:219807
x1,335:24188315,23032391
k1,335:24408121,23032391:219806
x1,335:25868120,23032391
k1,335:26087927,23032391:219807
x1,335:27143788,23032391
k1,335:27363594,23032391:219806
x1,335:28748955,23032391
x1,335:29622771,23032391
k1,335:29842578,23032391:219807
x1,335:30752802,23032391
k1,335:30972608,23032391:219806
$1,335:30972608,23032391
x1,335:31515191,23032391
(1,335:31515191,23130694:294003,295640,0
x1,335:31776426,23130694
)
$1,335:31809194,23032391
k1,335:32029001,23032391:219807
x1,335:33377953,23032391
k1,335:33597759,23032391:219806
x1,335:34183943,23032391
k1,335:34403750,23032391:219807
x1,335:34731431,23032391
k1,335:34951237,23032391:219806
x1,335:35315327,23032391
x1,335:35881486,23032391
x1,335:36757122,23032391
x1,335:36975575,23032391
k1,336:36975575,23032391:0
)
(1,336:20853719,23786055:16121856,455111,127431
x1,336:21545490,23786055
x1,336:22856214,23786055
g1,335:23074667,23786055
x1,335:23984891,23786055
g1,335:24203344,23786055
x1,335:25151798,23786055
x1,335:25588706,23786055
x1,335:26717385,23786055
g1,335:26935838,23786055
x1,335:28155539,23786055
x1,335:29284218,23786055
g1,335:29502671,23786055
x1,335:31000899,23786055
k1,336:36975575,23786055:5974676
g1,336:36975575,23786055
)
(1,338:24809965,25368071:12165610,688132,993966
(1,338:24809965,25368071:8209365,688132,993966
x1,338:25257340,25368071
g1,338:25486256,25368071
x1,338:25995982,25368071
g1,338:26178022,25368071
x1,338:26625397,25368071
(1,338:26672273,25097478:294003,295640,0
x1,338:26933508,25097478
)
g1,338:27075500,25368071
[1,338:27075500,25368071:1002083,688132,993966
(1,338:27075500,25368071:1002083,688132,360452
k1,338:27103225,25368071:27725
(1,338:27103225,24745475:946633,65536,983048
x1,338:28049858,24745475
)
k1,338:28077583,25368071:27725
)
(1,338:27075500,26181813:1002083,344064,114688
(1,338:27075500,26181813:268516,344064,114688
x1,338:27344016,26181813
)
x1,338:27809067,26181813
(1,338:27809067,26181813:268516,344064,114688
x1,338:28077583,26181813
)
)
]
g1,338:28186807,25368071
(1,338:28186807,25368071:1001247,282168,127431
x1,337:29188054,25368071
)
g1,338:29297278,25368071
(1,338:29297278,25368071:3722052,491520,163840
(1,338:29297278,25368071:254863,491520,163840
x1,338:29552141,25368071
)
(1,338:29552141,25368071:3212326,491520,163840
x1,338:30096909,25368071
x1,338:30405018,25368071
(1,338:30405018,25368071:1230777,491520,163840
(1,338:30405018,25368071:327681,491520,163840
x1,338:30732699,25368071
)
x1,338:31308114,25368071
(1,338:31308114,25368071:327681,491520,163840
x1,338:31635795,25368071
)
)
g1,338:31745019,25368071
x1,338:31927064,25368071
g1,338:32036288,25368071
x1,338:32764467,25368071
)
(1,338:32764467,25368071:254863,491520,163840
x1,338:33019330,25368071
)
)
)
(1,338:35810487,25368071:1165088,491520,163840
(1,338:35810487,25368071:1165088,491520,163840
x1,338:36720712,25368071
x1,338:36975575,25368071
)
)
)
(1,340:20853719,27583601:16121856,455111,0
x1,340:22128033,27583601
k1,340:36975575,27583601:14847542
g1,340:36975575,27583601
)
(1,346:20853719,31603154:16121856,3056491,2728811
[1,346:20853719,31603154:16121856,3056491,2728811
(1,346:20853719,31095251:16121856,2745196,3236714
k1,345:20853719,31095251:0
(1,346:20853719,31095251:16026500,2745196,3236714
(1,345:20853719,31095251:0,527562,226101
[1,345:20853719,31095251:0,527562,226101
(1,71:20853719,31095251:0,527562,226101
r1,345:20853719,31095251:0,753663,226101
)
]
)
k1,346:20853719,31095251:95355
(1,346:20949074,31095251:15931145,2745196,2417515
$1,346:20949074,31095251
(1,346:20949074,31095251:15931145,2745196,2417515
[1,345:20949074,31095251:15931145,2745196,2417515
[1,345:20949074,32826452:15931145,4476397,686314
(1,345:20949074,29242080:15931145,892025,613385
g1,345:20949074,29242080
(1,345:20949074,29242080:3234924,892025,613385
g1,345:20949074,29242080
(1,345:20949074,29242080:0,527562,226101
[1,345:20949074,29242080:0,527562,226101
(1,71:20949074,29242080:0,527562,226101
r1,345:20949074,29242080:0,753663,226101
)
]
)
$1,345:20949074,29242080
(1,345:20949074,29242080:3234924,491520,163840
x1,345:21493842,29242080
x1,345:22437742,29242080
x1,345:22654829,29242080
g1,345:22764053,29242080
x1,345:23492232,29242080
g1,345:23674272,29242080
x1,345:24183998,29242080
)
$1,345:24183998,29242080
)
g1,345:24183998,29242080
(1,345:24183998,29242080:12696221,892025,613385
$1,345:24183998,29242080
(1,345:24183998,29242080:5568581,892025,613385
h1,345:24183998,29242080:0,0,0
g1,345:24329630,29242080
x1,345:24839356,29242080
g1,345:24984988,29242080
(1,345:24984988,29242080:1321553,865699,547848
(1,345:24984988,29242080:1321553,865699,547848
h1,345:24984988,29242080:78643,0,0
[1,345:25063631,29242080:1164267,865699,547848
(1,345:25063631,28798724:1164267,422343,0
k1,345:25481924,28798724:418293
x1,345:25809605,28798724
k1,345:26227898,28798724:418293
)
(1,345:25063631,29691624:1164267,447828,98303
x1,345:25933895,29691624
(1,345:25933895,29789927:294003,295640,0
x1,345:26195130,29789927
)
)
]
h1,345:26227898,29242080:78643,0,0
)
)
g1,345:26415765,29242080
(1,345:26415765,28350055:364090,0,1456371
x1,345:26779855,28350055
)
(1,345:26779855,29839193:345975,318577,0
x1,345:27093062,29839193
)
g1,345:27235054,29242080
(1,345:27235054,29242080:2007799,725524,613385
(1,345:27235054,29242080:2007799,725524,613385
h1,345:27235054,29242080:78643,0,0
[1,345:27313697,29242080:1850513,725524,613385
(1,345:27313697,28798724:1850513,282168,152917
x1,345:27688178,28798724
(1,345:27688178,28897027:345975,318577,0
x1,345:28001385,28897027
)
x1,345:28408634,28798724
(1,345:28408634,28897027:755576,318577,54614
x1,345:29131442,28897027
)
)
(1,345:27313697,29691624:1850513,491520,163840
k1,345:27589509,29691624:275812
x1,345:27910364,29691624
x1,345:28888398,29691624
k1,345:29164210,29691624:275812
)
]
h1,345:29164210,29242080:78643,0,0
)
)
x1,345:29752579,29242080
)
$1,345:29752579,29242080
k1,345:36880219,29242080:7127640
)
g1,345:36880219,29242080
)
(1,345:20949074,31009634:15931145,892025,662649
g1,345:20949074,31009634
(1,345:20949074,31009634:3234924,892025,662649
k1,345:24183998,31009634:3234924
(1,345:24183998,31009634:0,527562,226101
[1,345:24183998,31009634:0,527562,226101
(1,71:24183998,31009634:0,527562,226101
r1,345:24183998,31009634:0,753663,226101
)
]
)
$1,345:24183998,31009634
h1,345:24183998,31009634:0,0,0
$1,345:24183998,31009634
)
g1,345:24183998,31009634
(1,345:24183998,31009634:12696221,892025,662649
$1,345:24183998,31009634
(1,345:24183998,31009634:12696221,892025,662649
h1,345:24183998,31009634:0,0,0
(1,345:24183998,31009634:1521803,891184,624303
(1,345:24183998,31009634:1521803,891184,624303
h1,345:24183998,31009634:78643,0,0
[1,345:24262641,31009634:1364517,891184,624303
(1,345:24262641,30566278:1364517,447828,98303
k1,345:24526607,30566278:263966
x1,345:25069190,30566278
(1,345:25069190,30664581:294003,295640,0
x1,345:25330425,30664581
)
k1,345:25627158,30566278:263965
)
(1,345:24262641,31459178:1364517,521374,174758
x1,345:25314950,31459178
[1,345:25314950,31633936:312208,696132,0
(1,345:25333155,31233444:294003,295640,0
x1,345:25594390,31233444
)
(1,345:25314950,31633936:294003,295640,0
x1,345:25576185,31633936
)
]
)
]
h1,345:25627158,31009634:78643,0,0
)
)
g1,345:25815025,31009634
(1,345:25815025,30117609:364090,0,1456371
x1,345:26179115,30117609
)
(1,345:26179115,31606747:2308700,318577,65536
x1,345:26492322,31606747
(1,345:26492322,31672283:255776,211171,0
x1,345:26715330,31672283
)
x1,345:27061305,31606747
(1,345:27061305,31672283:255776,211171,0
x1,345:27284313,31672283
)
x1,345:27630288,31606747
(1,345:27630288,31672283:255776,211171,0
x1,345:27853296,31672283
)
x1,345:28199271,31606747
(1,345:28199271,31672283:255776,211171,0
x1,345:28422279,31672283
)
)
g1,345:28597039,31009634
x1,345:29044504,31009634
x1,345:29768583,31009634
(1,345:29768583,31107937:294003,295640,0
x1,345:30029818,31107937
)
x1,345:30244631,31009634
g1,345:30353855,31009634
x1,345:30751620,31009634
(1,345:30751620,31107937:294003,295640,0
x1,345:31012855,31107937
)
x1,345:31443388,31009634
(1,345:31443388,31107937:294003,295640,0
x1,345:31704623,31107937
)
x1,345:31919436,31009634
g1,345:32028660,31009634
x1,345:32426425,31009634
(1,345:32426425,31107937:294003,295640,0
x1,345:32687660,31107937
)
x1,345:33349772,31009634
(1,345:33349772,31107937:601751,318577,65536
x1,345:33662979,31107937
(1,345:33662979,31173473:255776,211171,0
x1,345:33885987,31173473
)
)
x1,345:34326004,31009634
(1,345:34326004,31107937:601751,318577,65536
x1,345:34639211,31107937
(1,345:34639211,31173473:255776,211171,0
x1,345:34862219,31173473
)
)
x1,345:35302236,31009634
(1,345:35302236,31107937:601751,318577,65536
x1,345:35615443,31107937
(1,345:35615443,31173473:255776,211171,0
x1,345:35838451,31173473
)
)
x1,345:36278468,31009634
(1,345:36278468,31107937:601751,318577,65536
x1,345:36591675,31107937
(1,345:36591675,31173473:255776,211171,0
x1,345:36814683,31173473
)
)
)
$1,345:36880219,31009634
g1,345:36880219,31009634
)
g1,345:36880219,31009634
)
(1,345:20949074,32826452:15931145,892025,686314
g1,345:20949074,32826452
(1,345:20949074,32826452:3234924,892025,686314
k1,345:24183998,32826452:3234924
(1,345:24183998,32826452:0,527562,226101
[1,345:24183998,32826452:0,527562,226101
(1,71:24183998,32826452:0,527562,226101
r1,345:24183998,32826452:0,753663,226101
)
]
)
$1,345:24183998,32826452
h1,345:24183998,32826452:0,0,0
$1,345:24183998,32826452
)
g1,345:24183998,32826452
(1,345:24183998,32826452:12696221,892025,686314
$1,345:24183998,32826452
(1,345:24183998,32826452:11559230,892025,686314
h1,345:24183998,32826452:0,0,0
g1,345:24329630,32826452
x1,345:24839356,32826452
g1,345:24984988,32826452
(1,345:24984988,32826452:1521803,891184,624303
(1,345:24984988,32826452:1521803,891184,624303
h1,345:24984988,32826452:78643,0,0
[1,345:25063631,32826452:1364517,891184,624303
(1,345:25063631,32383096:1364517,447828,98303
k1,345:25163756,32383096:100125
x1,345:26034020,32383096
(1,345:26034020,32481399:294003,295640,0
x1,345:26295255,32481399
)
k1,345:26428148,32383096:100125
)
(1,345:25063631,33275996:1364517,521374,174758
x1,345:26115940,33275996
[1,345:26115940,33450754:312208,696132,0
(1,345:26134145,33050262:294003,295640,0
x1,345:26395380,33050262
)
(1,345:26115940,33450754:294003,295640,0
x1,345:26377175,33450754
)
]
)
]
h1,345:26428148,32826452:78643,0,0
)
)
g1,345:26616015,32826452
(1,345:26616015,31934427:364090,0,1456371
x1,345:26980105,31934427
)
(1,345:26980105,33423565:758284,329718,89201
x1,345:27448960,33423565
[1,345:27448960,33423565:256661,329718,89201
(1,345:27450077,33423565:0,329718,0
x1,345:27718593,33423565
)
(1,345:27448960,33423565:256661,197518,89201
x1,345:27689161,33423565
)
]
)
g1,345:27847613,32826452
x1,345:28295078,32826452
x1,345:29201202,32826452
g1,345:29310426,32826452
x1,345:30399962,32826452
g1,345:30509186,32826452
[1,345:30509186,32826452:316074,468218,127431
(1,345:30507595,32826452:0,468218,0
x1,345:30835276,32826452
)
(1,345:30509186,32826452:316074,282168,127431
x1,345:30801747,32826452
)
]
x1,345:31007305,32826452
g1,345:31116529,32826452
x1,345:31626255,32826452
[1,345:31626255,32826452:316074,468218,127431
(1,345:31624664,32826452:0,468218,0
x1,345:31952345,32826452
)
(1,345:31626255,32826452:316074,282168,127431
x1,345:31918816,32826452
)
]
x1,345:32518047,32826452
x1,345:34380288,32826452
[1,345:34380288,32930436:289429,329718,89201
(1,345:34381405,32930436:0,329718,0
x1,345:34649921,32930436
)
(1,345:34380288,32930436:256661,197518,89201
x1,345:34620489,32930436
)
]
x1,345:35044198,32826452
(1,345:35044198,32930436:699030,329718,89201
x1,345:35453799,32930436
[1,345:35453799,32930436:256661,329718,89201
(1,345:35454916,32930436:0,329718,0
x1,345:35723432,32930436
)
(1,345:35453799,32930436:256661,197518,89201
x1,345:35694000,32930436
)
]
)
)
$1,345:35743228,32826452
k1,345:36880219,32826452:1136991
)
g1,345:36880219,32826452
)
]
]
)
$1,346:36880219,31095251
)
g1,346:36880219,31095251
)
k1,346:36975575,31095251:95356
(1,346:36975575,31095251:0,2745196,3236714
(1,346:36975575,31095251:0,0,3236714
k1,346:35810487,31095251:-1165088
[1,346:35810487,31095251:1165088,0,3236714
h1,346:35810487,31095251:0,0,2417515
(1,346:35810487,34105864:1165088,527562,226101
(1,345:35810487,34105864:0,527562,226101
[1,345:35810487,34105864:0,527562,226101
(1,71:35810487,34105864:0,527562,226101
r1,346:35810487,34105864:0,753663,226101
)
]
)
(1,346:35810487,34105864:1165088,491520,163840
x1,346:36720712,34105864
x1,346:36975575,34105864
)
)
]
)
)
k1,346:36975575,31095251:0
)
]
)
(1,348:20853719,35553529:16121856,455111,0
x1,348:22530350,35553529
g1,347:22748803,35553529
x1,347:23222119,35553529
x1,347:23495185,35553529
g1,347:23713638,35553529
x1,347:24259773,35553529
x1,347:25080795,35553529
x1,347:26773812,35553529
k1,348:36975575,35553529:10201763
g1,348:36975575,35553529
)
(1,350:25363445,37185681:11612130,865699,942992
(1,350:25363445,37185681:7102405,865699,942992
x1,350:25684300,37185681
x1,350:26662334,37185681
g1,350:26844374,37185681
x1,350:27354100,37185681
g1,350:27536140,37185681
(1,350:27536140,37185681:484967,865699,449545
(1,350:27536140,37185681:484967,865699,449545
h1,350:27536140,37185681:78643,0,0
[1,350:27614783,37185681:327681,865699,449545
(1,350:27614783,36742325:327681,422343,0
x1,350:27942464,36742325
)
(1,350:27614783,37635225:327681,422343,0
x1,350:27942464,37635225
)
]
h1,350:27942464,37185681:78643,0,0
)
)
g1,350:28130331,37185681
[1,350:28130331,37185681:946633,688132,942992
(1,350:28130331,37185681:946633,688132,360452
(1,350:28130331,36563085:946633,65536,983048
x1,350:29076964,36563085
)
)
(1,350:28130331,37973936:946633,318577,89201
k1,350:28444319,37973936:313988
[1,350:28444319,37973936:318657,318577,89201
(1,350:28487138,37973936:0,318577,0
x1,350:28748373,37973936
)
(1,350:28444319,37973936:318657,197518,89201
x1,350:28762976,37973936
)
]
k1,350:29076964,37973936:313988
)
]
g1,350:29186188,37185681
x1,350:29695914,37185681
g1,350:29841546,37185681
x1,350:30351272,37185681
g1,350:30496904,37185681
x1,350:30802057,37185681
(1,350:30802057,36915088:1005700,318577,89201
x1,350:30987477,36915088
[1,350:30987477,36915088:318657,318577,89201
(1,350:31030296,36915088:0,318577,0
x1,350:31291531,36915088
)
(1,350:30987477,36915088:318657,197518,89201
x1,350:31306134,36915088
)
]
x1,350:31774989,36915088
)
x1,350:31989802,37185681
(1,350:31989802,36915088:294003,295640,0
x1,350:32251037,36915088
)
x1,350:32465850,37185681
)
(1,350:35810487,37185681:1165088,491520,163840
(1,350:35810487,37185681:1165088,491520,163840
x1,350:36720712,37185681
x1,350:36975575,37185681
)
)
)
(1,353:25116401,40087563:11859174,491520,187504
(1,353:25116401,40087563:7596493,491520,187504
x1,353:25490882,40087563
(1,353:25490882,40185866:345975,203889,89201
x1,353:25804089,40185866
)
g1,353:26018897,40087563
x1,353:26528623,40087563
g1,353:26710663,40087563
x1,353:27411917,40087563
x1,353:28071221,40087563
x1,353:29050163,40087563
g1,353:29195795,40087563
x1,353:29705521,40087563
g1,353:29851153,40087563
x1,353:30172008,40087563
x1,353:32712894,40087563
)
(1,353:35810487,40087563:1165088,491520,163840
(1,353:35810487,40087563:1165088,491520,163840
x1,353:36720712,40087563
x1,353:36975575,40087563
)
)
)
(1,356:20853719,42922817:16121856,1180379,942992
x1,356:21236012,42922817
x1,356:22034276,42922817
(1,356:22034276,43021120:294003,295640,0
x1,356:22295511,43021120
)
x1,356:22510324,42922817
k1,356:22619548,42922817:109224
x1,356:23017313,42922817
(1,356:23017313,43021120:294003,295640,0
x1,356:23278548,43021120
)
x1,356:23493361,42922817
k1,356:23602585,42922817:109224
x1,356:24000350,42922817
(1,356:24000350,43021120:294003,295640,0
x1,356:24261585,43021120
)
x1,356:24476398,42922817
k1,356:24585622,42922817:109224
x1,356:24983387,42922817
(1,356:24983387,43021120:294003,295640,0
x1,356:25244622,43021120
)
x1,356:25532253,42922817
k1,356:25714293,42922817:182040
x1,356:26224019,42922817
k1,356:26406059,42922817:182040
x1,356:26697330,42922817
x1,356:27374761,42922817
(1,356:27374761,43021120:294003,295640,0
x1,356:27635996,43021120
)
k1,356:27681481,42922817:12717
x1,356:28191207,42922817
k1,356:28203925,42922817:12718
x1,356:28601690,42922817
(1,356:28601690,43021120:294003,295640,0
x1,356:28862925,43021120
)
k1,356:28908410,42922817:12717
x1,356:29418136,42922817
k1,356:29430853,42922817:12717
x1,356:29828618,42922817
(1,356:29828618,43021120:294003,295640,0
x1,356:30089853,43021120
)
k1,356:30135339,42922817:12718
x1,356:30645065,42922817
k1,356:30657782,42922817:12717
x1,356:31055547,42922817
(1,356:31055547,43021120:294003,295640,0
x1,356:31316782,43021120
)
x1,356:31604413,42922817
k1,356:31713637,42922817:109224
[1,356:31713637,42922817:946633,688132,942992
(1,356:31713637,42922817:946633,688132,360452
(1,356:31713637,42300221:946633,65536,983048
x1,356:32660270,42300221
)
)
(1,356:31713637,43711072:946633,318577,89201
k1,356:32027625,43711072:313988
[1,356:32027625,43711072:318657,318577,89201
(1,356:32070444,43711072:0,318577,0
x1,356:32331679,43711072
)
(1,356:32027625,43711072:318657,197518,89201
x1,356:32346282,43711072
)
]
k1,356:32660270,43711072:313988
)
]
k1,356:32769494,42922817:109224
[1,356:32769494,42922817:848975,1180379,838772
(1,356:32769494,42103614:848975,295640,0
k1,356:33063364,42103614:293870
x1,356:33324599,42103614
k1,356:33618469,42103614:293870
)
(1,356:32769494,42922817:848975,688132,360452
k1,356:32775279,42922817:5785
(1,356:32775279,42300221:837406,65536,983048
x1,356:33612685,42300221
)
k1,356:33618469,42922817:5784
)
(1,356:32769494,43696053:848975,303558,0
x1,356:33618469,43696053
)
]
k1,356:33727693,42922817:109224
(1,356:33727693,42922817:3247882,589170,229380
(1,356:33727693,42391971:300375,26213,760226
x1,356:34028068,42391971
)
x1,356:34355749,42922817
g1,356:34501381,42922817
x1,356:35011107,42922817
g1,356:35156739,42922817
x1,356:35461892,42922817
(1,356:35461892,42652224:1213308,318577,89201
x1,356:35960519,42652224
(1,356:35960519,42717760:207608,218388,0
x1,356:36135359,42717760
)
x1,356:36323775,42652224
[1,356:36323775,42652224:318657,318577,89201
(1,356:36366594,42652224:0,318577,0
x1,356:36627829,42652224
)
(1,356:36323775,42652224:318657,197518,89201
x1,356:36642432,42652224
)
]
)
(1,356:36675200,42391971:300375,26213,760226
x1,356:36975575,42391971
)
)
)
(1,356:35810487,44422865:1165088,491520,163840
(1,356:35810487,44422865:1165088,491520,163840
x1,356:36720712,44422865
x1,356:36975575,44422865
)
)
(1,358:20853719,45176529:16121856,455111,0
x1,358:21909580,45176529
k1,358:36975575,45176529:15065995
g1,358:36975575,45176529
)
(1,360:23424791,46978239:13550784,1035257,749663
(1,360:23424791,46978239:10979713,1035257,749663
x1,360:23872256,46978239
x1,360:24596335,46978239
(1,360:24596335,47076542:294003,295640,0
x1,360:24857570,47076542
)
x1,360:25072383,46978239
g1,360:25181607,46978239
x1,360:25579372,46978239
(1,360:25579372,47076542:294003,295640,0
x1,360:25840607,47076542
)
x1,360:26055420,46978239
g1,360:26164644,46978239
x1,360:26562409,46978239
(1,360:26562409,47076542:294003,295640,0
x1,360:26823644,47076542
)
x1,360:27038457,46978239
g1,360:27147681,46978239
x1,360:27545446,46978239
(1,360:27545446,47076542:294003,295640,0
x1,360:27806681,47076542
)
x1,360:28094312,46978239
g1,360:28276352,46978239
x1,360:28786078,46978239
g1,360:28968118,46978239
(1,360:28968118,46978239:5254341,1035257,749663
(1,360:28968118,46978239:5254341,1035257,749663
h1,360:28968118,46978239:78643,0,0
[1,360:29046761,46978239:5097055,1035257,749663
(1,360:29046761,46496658:5097055,553676,225995
(1,360:29046761,46496658:418521,553676,225995
(1,360:29046761,46496658:418521,553676,225995
h1,360:29046761,46496658:78643,0,0
[1,360:29125404,46496658:261235,553676,225995
(1,360:29125404,46238622:261235,295640,0
x1,360:29386639,46238622
)
(1,360:29125404,46722652:261235,295640,0
x1,360:29386639,46722652
)
]
h1,360:29386639,46496658:78643,0,0
)
)
x1,360:29847575,46496658
x1,360:30645839,46496658
(1,360:30645839,46594961:294003,295640,0
x1,360:30907074,46594961
)
x1,360:31121887,46496658
g1,360:31231111,46496658
x1,360:31628876,46496658
(1,360:31628876,46594961:294003,295640,0
x1,360:31890111,46594961
)
x1,360:32104924,46496658
g1,360:32214148,46496658
x1,360:32611913,46496658
(1,360:32611913,46594961:294003,295640,0
x1,360:32873148,46594961
)
x1,360:33087961,46496658
g1,360:33197185,46496658
x1,360:33594950,46496658
(1,360:33594950,46594961:294003,295640,0
x1,360:33856185,46594961
)
x1,360:34143816,46496658
)
(1,360:29046761,47531290:5097055,625146,196611
k1,360:30031790,47531290:985029
(1,360:30031790,47039766:618953,0,655368
x1,360:30650743,47039766
)
[1,360:30650743,47727901:881743,821757,0
(1,360:30650743,47201784:294003,295640,0
x1,360:30911978,47201784
)
(1,360:30650743,47727901:881743,303558,0
x1,360:31499718,47727901
)
]
g1,360:31641710,47531290
x1,360:31962565,47531290
x1,360:32685736,47531290
(1,360:32685736,47629593:218188,303558,0
x1,360:32871156,47629593
)
x1,360:33158787,47531290
k1,360:34143816,47531290:985029
)
]
h1,360:34143816,46978239:78643,0,0
)
)
x1,360:34404504,46978239
)
(1,360:35810487,46978239:1165088,491520,163840
(1,360:35810487,46978239:1165088,491520,163840
x1,360:36720712,46978239
x1,360:36975575,46978239
)
)
)
]
g1,368:36975575,3425566
)
)
]
(1,368:3552215,49431838:33423360,0,0
h1,368:3552215,49431838:33423360,0,0
)
]
]
!80481
}3
Input:46:C:/Users/Alejinn/Desktop/xydm_prl/anc/./supp.bbl
!68
{4
[1,436:4736286,49431838:32239289,44695552,0
[1,436:3552215,49431838:33423360,48693248,0
[1,436:3552215,2376990:33423360,1638400,0
(1,436:3552215,2376990:33423360,422343,0
(1,436:3552215,2376990:33423360,422343,0
k1,436:35992533,2376990:32440318
g1,436:36647894,2376990
x1,436:36975575,2376990
)
)
]
[1,436:3552215,47465758:33423360,44040192,0
(46,9:3552215,4080926:33423360,655360,35758673
r46,55:3552215,4080926:0,35758673,35758673
(46,9:3552215,3425566:16121856,0,36414033
[46,9:3552215,3425566:16121856,0,36414033
(1,362:3552215,4080926:16121856,533465,163840
x1,362:4407826,4080926
g1,361:4626279,4080926
x1,361:5208823,4080926
g1,361:5427276,4080926
x1,361:6923684,4080926
g1,361:7142137,4080926
$1,361:7142137,4080926
x1,361:7642030,4080926
x1,361:8256281,4080926
[1,361:8256281,4243593:314634,696132,0
(1,361:8276912,3843101:294003,295640,0
x1,361:8538147,3843101
)
(1,361:8256281,4243593:294003,295640,0
x1,361:8517516,4243593
)
]
x1,361:8825778,4080926
$1,361:8825778,4080926
g1,361:9044231,4080926
x1,361:9954455,4080926
g1,361:10172908,4080926
x1,361:11212383,4080926
g1,361:11430836,4080926
x1,361:13307718,4080926
g1,361:13526171,4080926
x1,361:15024399,4080926
k1,362:19674071,4080926:4649672
g1,362:19674071,4080926
)
(1,368:3552215,8200618:16121856,3038348,2710668
[1,368:3552215,8200618:16121856,3038348,2710668
(1,368:3552215,8102314:16121856,3136652,2808972
k1,367:3552215,8102314:0
(1,368:3552215,8102314:14025951,3136652,2808972
(1,367:3552215,8102314:0,527562,226101
[1,367:3552215,8102314:0,527562,226101
(1,71:3552215,8102314:0,527562,226101
r46,55:3552215,8102314:0,753663,226101
)
]
)
k1,368:3552215,8102314:930817
(1,368:4483032,8102314:13095134,3136652,2808972
$1,368:4483032,8102314
(1,368:4483032,8102314:13095134,3136652,2808972
[1,367:4483032,8102314:13095134,3136652,2808972
[1,367:4483032,10092076:13095134,5126414,819210
(1,367:4483032,5857687:13095134,892025,597113
g1,367:4483032,5857687
(1,367:4483032,5857687:1165085,892025,597113
g1,367:4483032,5857687
(1,367:4483032,5857687:0,527562,226101
[1,367:4483032,5857687:0,527562,226101
(1,71:4483032,5857687:0,527562,226101
r46,55:4483032,5857687:0,753663,226101
)
]
)
$1,367:4483032,5857687
(1,367:4483032,5857687:1165085,455111,54613
x1,367:4992758,5857687
g1,367:5101982,5857687
(1,367:5101982,5857687:546135,455111,0
x1,367:5648117,5857687
)
)
$1,367:5648117,5857687
)
g1,367:5648117,5857687
(1,367:5648117,5857687:11930049,892025,597113
$1,367:5648117,5857687
(1,367:5648117,5857687:8347329,892025,597113
h1,367:5648117,5857687:0,0,0
x1,367:6350355,5857687
x1,367:8333505,5857687
g1,367:8550133,5857687
x1,367:9059859,5857687
g1,367:9241899,5857687
x1,367:9751625,5857687
(1,367:9751625,5857687:562562,865699,576976
(1,367:9751625,5857687:562562,865699,576976
h1,367:9751625,5857687:78643,0,0
[1,367:9830268,5857687:405276,865699,576976
(1,367:9830268,5414331:405276,422343,0
k1,367:9869066,5414331:38798
x1,367:10196747,5414331
k1,367:10235544,5414331:38797
)
(1,367:9830268,6307231:405276,455111,127431
x1,367:10200956,6307231
)
]
h1,367:10235544,5857687:78643,0,0
)
)
g1,367:10423411,5857687
(1,367:10423411,4965662:364090,0,1456371
x1,367:10787501,4965662
)
(1,367:10787501,6454800:345975,318577,0
x1,367:11100708,6454800
)
g1,367:11242700,5857687
x1,367:11424745,5857687
[1,367:11424745,5857687:795764,620771,98303
(1,367:11497563,5692027:0,455111,0
x1,367:11825244,5692027
)
(1,367:11424745,5857687:795764,447828,98303
x1,367:11898061,5857687
(1,367:11898061,5955990:322448,318577,0
x1,367:12176667,5955990
)
)
]
x1,367:12402554,5857687
(1,367:12402554,5587094:294003,295640,0
x1,367:12663789,5587094
)
[1,367:12696557,5857687:391398,628054,127431
(1,367:12837646,5684744:0,455111,0
x1,367:13165327,5684744
)
(1,367:12696557,5857687:391398,455111,127431
x1,367:13017412,5857687
)
]
x1,367:13995446,5857687
)
$1,367:13995446,5857687
k1,367:17578166,5857687:3582720
)
g1,367:17578166,5857687
)
(1,367:4483032,7863833:13095134,1146889,819210
g1,367:4483032,7863833
(1,367:4483032,7863833:1165085,1146889,819210
k1,367:5648117,7863833:1165085
(1,367:5648117,7863833:0,527562,226101
[1,367:5648117,7863833:0,527562,226101
(1,71:5648117,7863833:0,527562,226101
r46,55:5648117,7863833:0,753663,226101
)
]
)
$1,367:5648117,7863833
h1,367:5648117,7863833:0,0,0
$1,367:5648117,7863833
)
g1,367:5648117,7863833
(1,367:5648117,7863833:11930049,1146889,819210
$1,367:5648117,7863833
(1,367:5648117,7863833:11930049,1146889,819210
h1,367:5648117,7863833:0,0,0
g1,367:5757341,7863833
(1,367:5757341,7863833:11820825,1146889,819210
(1,367:5757341,6743157:518828,26213,1939886
x1,367:6276169,6743157
)
x1,367:6785895,7863833
(1,367:6785895,7863833:1321553,865699,547848
(1,367:6785895,7863833:1321553,865699,547848
h1,367:6785895,7863833:78643,0,0
[1,367:6864538,7863833:1164267,865699,547848
(1,367:6864538,7420477:1164267,422343,0
k1,367:7282831,7420477:418293
x1,367:7610512,7420477
k1,367:8028805,7420477:418293
)
(1,367:6864538,8313377:1164267,447828,98303
x1,367:7734802,8313377
(1,367:7734802,8411680:294003,295640,0
x1,367:7996037,8411680
)
)
]
h1,367:8028805,7863833:78643,0,0
)
)
g1,367:8253080,7863833
x1,367:8762806,7863833
g1,367:8908438,7863833
(1,367:8908438,7863833:1339758,891184,624303
(1,367:8908438,7863833:1339758,891184,624303
h1,367:8908438,7863833:78643,0,0
[1,367:8987081,7863833:1182472,891184,624303
(1,367:8987081,7420477:1182472,447828,98303
k1,367:9160024,7420477:172943
x1,367:9702607,7420477
(1,367:9702607,7518780:294003,295640,0
x1,367:9963842,7518780
)
k1,367:10169553,7420477:172943
)
(1,367:8987081,8313377:1182472,521374,174758
x1,367:9857345,8313377
[1,367:9857345,8488135:312208,696132,0
(1,367:9875550,8087643:294003,295640,0
x1,367:10136785,8087643
)
(1,367:9857345,8488135:294003,295640,0
x1,367:10118580,8488135
)
]
)
]
h1,367:10169553,7863833:78643,0,0
)
)
g1,367:10357420,7863833
(1,367:10357420,6971808:364090,0,1456371
x1,367:10721510,6971808
)
[1,367:10721510,8460946:289429,329718,89201
(1,367:10722627,8460946:0,329718,0
x1,367:10991143,8460946
)
(1,367:10721510,8460946:256661,197518,89201
x1,367:10961711,8460946
)
]
g1,367:11120163,7863833
[1,367:11120163,7863833:527929,620771,0
(1,367:11220287,7698173:0,455111,0
x1,367:11547968,7698173
)
(1,367:11120163,7863833:527929,447828,0
x1,367:11502456,7863833
)
]
x1,367:12482765,7863833
g1,367:12591989,7863833
[1,367:12591989,7863833:316074,468218,127431
(1,367:12590398,7863833:0,468218,0
x1,367:12918079,7863833
)
(1,367:12591989,7863833:316074,282168,127431
x1,367:12884550,7863833
)
]
x1,367:13162926,7863833
g1,367:13308558,7863833
x1,367:13818284,7863833
g1,367:13963916,7863833
(1,367:13963916,7863833:1176056,976821,624303
(1,367:13963916,7863833:1176056,976821,624303
h1,367:13963916,7863833:78643,0,0
[1,367:14042559,7863833:1018770,976821,624303
(1,367:14042559,7420477:1018770,533465,0
x1,367:14743813,7420477
(1,367:14767326,7182652:294003,295640,0
x1,367:15028561,7182652
)
)
(1,367:14042559,8313377:1018770,521374,174758
k1,367:14124549,8313377:81990
x1,367:14667132,8313377
[1,367:14667132,8488135:312208,696132,0
(1,367:14685337,8087643:294003,295640,0
x1,367:14946572,8087643
)
(1,367:14667132,8488135:294003,295640,0
x1,367:14928367,8488135
)
]
k1,367:15061329,8313377:81989
)
]
h1,367:15061329,7863833:78643,0,0
)
)
(1,367:15139972,7863833:2359551,1042025,613385
(1,367:15139972,7863833:2359551,1042025,613385
h1,367:15139972,7863833:78643,0,0
[1,367:15218615,7863833:2202265,1042025,613385
(1,367:15218615,7378867:2202265,557059,229380
(1,367:15218615,6848021:309476,26213,760226
x1,367:15528091,6848021
)
x1,367:16345927,7378867
[1,367:16345927,7482851:289429,329718,89201
(1,367:16347044,7482851:0,329718,0
x1,367:16615560,7482851
)
(1,367:16345927,7482851:256661,197518,89201
x1,367:16586128,7482851
)
]
x1,367:16817401,7378867
(1,367:16817401,7141042:294003,295640,0
x1,367:17078636,7141042
)
(1,367:17111404,6848021:309476,26213,760226
x1,367:17420880,6848021
)
)
(1,367:15218615,8313377:2202265,491520,163840
k1,367:15670303,8313377:451688
x1,367:15991158,8313377
x1,367:16969192,8313377
k1,367:17420880,8313377:451688
)
]
h1,367:17420880,7863833:78643,0,0
)
)
h1,367:17499523,7863833:78643,0,0
)
)
$1,367:17578166,7863833
g1,367:17578166,7863833
)
g1,367:17578166,7863833
)
(1,367:4483032,10092076:13095134,1146889,819210
g1,367:4483032,10092076
(1,367:4483032,10092076:1165085,1146889,819210
k1,367:5648117,10092076:1165085
(1,367:5648117,10092076:0,527562,226101
[1,367:5648117,10092076:0,527562,226101
(1,71:5648117,10092076:0,527562,226101
r46,55:5648117,10092076:0,753663,226101
)
]
)
$1,367:5648117,10092076
h1,367:5648117,10092076:0,0,0
$1,367:5648117,10092076
)
g1,367:5648117,10092076
(1,367:5648117,10092076:11930049,1146889,819210
$1,367:5648117,10092076
(1,367:5648117,10092076:8175663,1146889,819210
h1,367:5648117,10092076:0,0,0
g1,367:5757341,10092076
(1,367:5757341,10092076:8066439,1146889,819210
h1,367:5757341,10092076:78643,0,0
x1,367:6345710,10092076
(1,367:6345710,10092076:1684961,976821,624303
(1,367:6345710,10092076:1684961,976821,624303
h1,367:6345710,10092076:78643,0,0
[1,367:6424353,10092076:1527675,976821,624303
(1,367:6424353,9648720:1527675,533465,98303
x1,367:6797926,9648720
(1,367:6821439,9410895:294003,295640,0
x1,367:7082674,9410895
)
x1,367:7658025,9648720
(1,367:7658025,9747023:294003,295640,0
x1,367:7919260,9747023
)
)
(1,367:6424353,10541620:1527675,521374,174758
k1,367:6760795,10541620:336442
x1,367:7303378,10541620
[1,367:7303378,10716378:312208,696132,0
(1,367:7321583,10315886:294003,295640,0
x1,367:7582818,10315886
)
(1,367:7303378,10716378:294003,295640,0
x1,367:7564613,10716378
)
]
k1,367:7952028,10541620:336442
)
]
h1,367:7952028,10092076:78643,0,0
)
)
g1,367:8139895,10092076
(1,367:8139895,9200051:364090,0,1456371
x1,367:8503985,9200051
)
[1,367:8503985,10689189:289429,329718,89201
(1,367:8505102,10689189:0,329718,0
x1,367:8773618,10689189
)
(1,367:8503985,10689189:256661,197518,89201
x1,367:8744186,10689189
)
]
g1,367:8902638,10092076
[1,367:8902638,10092076:527929,620771,0
(1,367:9002762,9926416:0,455111,0
x1,367:9330443,9926416
)
(1,367:8902638,10092076:527929,447828,0
x1,367:9284931,10092076
)
]
x1,367:10265240,10092076
g1,367:10374464,10092076
[1,367:10374464,10092076:316074,468218,127431
(1,367:10372873,10092076:0,468218,0
x1,367:10700554,10092076
)
(1,367:10374464,10092076:316074,282168,127431
x1,367:10667025,10092076
)
]
x1,367:10945401,10092076
(1,367:10945401,10092076:2359551,1042025,613385
(1,367:10945401,10092076:2359551,1042025,613385
h1,367:10945401,10092076:78643,0,0
[1,367:11024044,10092076:2202265,1042025,613385
(1,367:11024044,9607110:2202265,557059,229380
(1,367:11024044,9076264:309476,26213,760226
x1,367:11333520,9076264
)
x1,367:12151356,9607110
[1,367:12151356,9711094:289429,329718,89201
(1,367:12152473,9711094:0,329718,0
x1,367:12420989,9711094
)
(1,367:12151356,9711094:256661,197518,89201
x1,367:12391557,9711094
)
]
x1,367:12622830,9607110
(1,367:12622830,9369285:294003,295640,0
x1,367:12884065,9369285
)
(1,367:12916833,9076264:309476,26213,760226
x1,367:13226309,9076264
)
)
(1,367:11024044,10541620:2202265,491520,163840
k1,367:11516578,10541620:492534
x1,367:11837433,10541620
x1,367:12162839,10541620
[1,367:12162839,10541620:316074,468218,127431
(1,367:12161248,10541620:0,468218,0
x1,367:12488929,10541620
)
(1,367:12162839,10541620:316074,282168,127431
x1,367:12455400,10541620
)
]
x1,367:12733776,10541620
k1,367:13226309,10541620:492533
)
]
h1,367:13226309,10092076:78643,0,0
)
)
(1,367:13304952,8971400:518828,26213,1939886
x1,367:13823780,8971400
)
)
)
$1,367:13823780,10092076
k1,367:17578166,10092076:3754386
)
g1,367:17578166,10092076
)
]
]
)
$1,368:17578166,8102314
)
g1,368:17578166,8102314
)
k1,368:19674071,8102314:2095905
(1,368:19674071,8102314:0,3136652,2808972
(1,368:19674071,8102314:0,527562,226101
k1,368:18508983,8102314:-1165088
(1,368:18508983,8102314:1165088,527562,226101
(1,367:18508983,8102314:0,527562,226101
[1,367:18508983,8102314:0,527562,226101
(1,71:18508983,8102314:0,527562,226101
r46,55:18508983,8102314:0,753663,226101
)
]
)
(1,368:18508983,8102314:1165088,491520,163840
x1,368:19419208,8102314
x1,368:19674071,8102314
)
)
)
)
k1,368:19674071,8102314:0
)
]
)
(1,370:3552215,12087293:16121856,455111,0
x1,370:5228846,12087293
g1,369:5447299,12087293
x1,369:5920615,12087293
x1,369:6193681,12087293
g1,369:6412134,12087293
x1,369:7103905,12087293
x1,369:7431586,12087293
x1,369:7704652,12087293
g1,369:7923105,12087293
x1,369:8578466,12087293
x1,369:9962007,12087293
k1,370:19674071,12087293:9712064
g1,370:19674071,12087293
)
(1,374:3552215,13692925:16121856,488972,161292
[1,374:3552215,13692925:16121856,488972,161292
(1,374:3552215,13594621:16121856,587276,259596
k1,373:3552215,13594621:0
(1,374:3552215,13594621:13370290,587276,259596
(1,373:3552215,13594621:0,527562,226101
[1,373:3552215,13594621:0,527562,226101
(1,71:3552215,13594621:0,527562,226101
r46,55:3552215,13594621:0,753663,226101
)
]
)
k1,374:3552215,13594621:2751565
(1,374:6303780,13594621:10618725,587276,259596
$1,374:6303780,13594621
(1,374:6303780,13594621:10618725,587276,259596
[1,373:6303780,13594621:10618725,587276,259596
[1,373:6303780,13628116:10618725,620771,226101
(1,373:6303780,13628116:10618725,620771,226101
g1,373:6303780,13628116
(1,373:6303780,13628116:527929,620771,226101
g1,373:6303780,13628116
(1,373:6303780,13628116:0,527562,226101
[1,373:6303780,13628116:0,527562,226101
(1,71:6303780,13628116:0,527562,226101
r46,55:6303780,13628116:0,753663,226101
)
]
)
$1,373:6303780,13628116
[1,373:6303780,13628116:527929,620771,0
(1,373:6403904,13462456:0,455111,0
x1,373:6731585,13462456
)
(1,373:6303780,13628116:527929,447828,0
x1,373:6686073,13628116
)
]
$1,373:6831709,13628116
)
g1,373:6831709,13628116
(1,373:6831709,13628116:10090796,620771,226101
$1,373:6831709,13628116
(1,373:6831709,13628116:10090796,491520,163840
h1,373:6831709,13628116:0,0,0
x1,373:7666382,13628116
g1,373:7775606,13628116
x1,373:8428234,13628116
g1,373:8610274,13628116
x1,373:9120000,13628116
g1,373:9302040,13628116
x1,373:9622895,13628116
x1,373:11558120,13628116
x1,373:12464244,13628116
g1,373:12573468,13628116
x1,373:13663004,13628116
g1,373:13772228,13628116
x1,373:14352038,13628116
g1,373:14461262,13628116
x1,373:15944471,13628116
x1,373:16922505,13628116
)
$1,373:16922505,13628116
g1,373:16922505,13628116
)
g1,373:16922505,13628116
)
]
]
)
$1,374:16922505,13594621
)
g1,374:16922505,13594621
)
k1,374:19674071,13594621:2751566
(1,374:19674071,13594621:0,587276,259596
(1,374:19674071,13594621:0,527562,226101
k1,374:18508983,13594621:-1165088
(1,374:18508983,13594621:1165088,527562,226101
(1,373:18508983,13594621:0,527562,226101
[1,373:18508983,13594621:0,527562,226101
(1,71:18508983,13594621:0,527562,226101
r46,55:18508983,13594621:0,753663,226101
)
]
)
(1,374:18508983,13594621:1165088,491520,163840
x1,374:19419208,13594621
x1,374:19674071,13594621
)
)
)
)
k1,374:19674071,13594621:0
)
]
)
(1,376:3552215,15101949:16121856,455111,0
x1,376:4608076,15101949
k1,376:19674071,15101949:15065995
g1,376:19674071,15101949
)
(1,378:6330839,16510973:13343232,628054,163840
(1,378:6330839,16510973:10564608,628054,163840
[1,378:6330839,16510973:391398,628054,127431
(1,378:6471928,16338030:0,455111,0
x1,378:6799609,16338030
)
(1,378:6330839,16510973:391398,455111,127431
x1,378:6651694,16510973
)
]
x1,378:7629728,16510973
g1,378:7811768,16510973
x1,378:8321494,16510973
g1,378:8503534,16510973
x1,378:9013260,16510973
g1,378:9158892,16510973
x1,378:9668618,16510973
g1,378:9814250,16510973
x1,378:10119403,16510973
(1,378:10119403,16240380:1073249,318577,65536
x1,378:10583429,16240380
(1,378:10583429,16305916:292183,141084,0
x1,378:10842844,16305916
)
x1,378:11159884,16240380
)
x1,378:11775196,16510973
g1,378:11920828,16510973
x1,378:12430554,16510973
g1,378:12576186,16510973
x1,378:12881339,16510973
(1,378:12881339,16240380:1474582,318577,129251
x1,378:13754966,16240380
(1,378:13754966,16305916:283915,141084,63715
x1,378:13994357,16305916
)
x1,378:14323153,16240380
)
x1,378:14792829,16510973
(1,378:14792829,16240380:294003,295640,0
x1,378:15054064,16240380
)
x1,378:15735368,16510973
x1,378:16895447,16510973
)
(1,378:18508983,16510973:1165088,491520,163840
(1,378:18508983,16510973:1165088,491520,163840
x1,378:19419208,16510973
x1,378:19674071,16510973
)
)
)
(1,380:3552215,17919997:16121856,491520,163840
x1,380:4025531,17919997
x1,379:4298597,17919997
g1,379:4517050,17919997
x1,379:5500092,17919997
g1,379:5718545,17919997
x1,379:6920041,17919997
x1,379:7884880,17919997
g1,379:8103333,17919997
x1,379:10271487,17919997
g1,379:10489940,17919997
$1,379:10489940,17919997
x1,379:10999666,17919997
$1,379:10999666,17919997
g1,379:11218119,17919997
x1,379:11764254,17919997
g1,379:11982707,17919997
(1,379:11982707,17919997:1165088,491520,163840
x1,379:12892932,17919997
h1,379:12892932,17919997:0,0,0
x1,379:13147795,17919997
)
g1,379:13366248,17919997
x1,379:13952432,17919997
k1,380:19674071,17919997:5721639
g1,380:19674071,17919997
)
(1,386:3552215,22142120:16121856,3140779,2813099
[1,386:3552215,22142120:16121856,3140779,2813099
(1,386:3552215,22043816:16121856,3239083,2911403
k1,385:3552215,22043816:0
(1,386:3552215,22043816:13991932,3239083,2911403
(1,385:3552215,22043816:0,527562,226101
[1,385:3552215,22043816:0,527562,226101
(1,71:3552215,22043816:0,527562,226101
r46,55:3552215,22043816:0,753663,226101
)
]
)
k1,386:3552215,22043816:964836
(1,386:4517051,22043816:13027096,3239083,2911403
$1,386:4517051,22043816
(1,386:4517051,22043816:13027096,3239083,2911403
[1,385:4517051,22043816:13027096,3239083,2911403
[1,385:4517051,24136009:13027096,5331276,819210
(1,385:4517051,19876143:13027096,1071410,622590
g1,385:4517051,19876143
(1,385:4517051,19876143:1424728,1071410,622590
g1,385:4517051,19876143
(1,385:4517051,19876143:0,527562,226101
[1,385:4517051,19876143:0,527562,226101
(1,71:4517051,19876143:0,527562,226101
r46,55:4517051,19876143:0,753663,226101
)
]
)
$1,385:4517051,19876143
(1,385:4517051,19876143:1424728,455111,127431
x1,385:5397465,19876143
x1,385:5941779,19876143
)
$1,385:5941779,19876143
)
g1,385:5941779,19876143
(1,385:5941779,19876143:11602368,1071410,622590
$1,385:5941779,19876143
(1,385:5941779,19876143:5030699,1071410,622590
h1,385:5941779,19876143:0,0,0
g1,385:6123819,19876143
x1,385:6633545,19876143
g1,385:6815585,19876143
(1,385:6815585,19876143:1346225,455111,622590
[1,385:6815585,19876143:1346225,455111,622590
(1,385:6815585,19876143:1346225,455111,0
k1,385:7033585,19876143:218000
[1,385:7033585,19876143:910225,455111,0
(1,385:7033585,19876143:910225,455111,0
x1,385:7943810,19876143
)
]
k1,385:8161810,19876143:218000
)
(1,385:6815585,20303946:1346225,318577,129251
x1,385:7094191,20303946
(1,385:7094191,20369482:283915,141084,63715
x1,385:7333582,20369482
)
x1,385:8161810,20303946
)
]
)
(1,385:8161810,19876143:1354493,455111,558875
[1,385:8161810,19876143:1354493,455111,558875
(1,385:8161810,19876143:1354493,455111,0
k1,385:8383944,19876143:222134
[1,385:8383944,19876143:910225,455111,0
(1,385:8383944,19876143:910225,455111,0
x1,385:9294169,19876143
)
]
k1,385:9516303,19876143:222134
)
(1,385:8161810,20303946:1354493,318577,65536
x1,385:8440416,20303946
(1,385:8440416,20369482:292183,141084,0
x1,385:8699831,20369482
)
x1,385:9516303,20303946
)
]
)
(1,385:9516303,19876143:1456175,1071410,611561
(1,385:9516303,19876143:1456175,1071410,611561
h1,385:9516303,19876143:78643,0,0
[1,385:9594946,19876143:1298889,1071410,611561
(1,385:9594946,19432787:1298889,628054,163840
[1,385:9594946,19432787:391398,628054,127431
(1,385:9736035,19259844:0,455111,0
x1,385:10063716,19259844
)
(1,385:9594946,19432787:391398,455111,127431
x1,385:9915801,19432787
)
]
x1,385:10893835,19432787
)
(1,385:9594946,20325687:1298889,484966,162016
k1,385:9744981,20325687:150035
x1,385:10413845,20325687
[1,385:10413845,20487703:329956,646982,0
(1,385:10434476,20136361:294003,295640,0
x1,385:10695711,20136361
)
(1,385:10413845,20487703:329956,197518,0
x1,385:10711033,20487703
)
]
k1,385:10893835,20325687:150034
)
]
h1,385:10893835,19876143:78643,0,0
)
)
)
$1,385:10972478,19876143
k1,385:17544147,19876143:6571669
)
g1,385:17544147,19876143
)
(1,385:4517051,21907766:13027096,1146889,819210
g1,385:4517051,21907766
(1,385:4517051,21907766:1424728,1146889,819210
k1,385:5941779,21907766:1424728
(1,385:5941779,21907766:0,527562,226101
[1,385:5941779,21907766:0,527562,226101
(1,71:5941779,21907766:0,527562,226101
r46,55:5941779,21907766:0,753663,226101
)
]
)
$1,385:5941779,21907766
h1,385:5941779,21907766:0,0,0
$1,385:5941779,21907766
)
g1,385:5941779,21907766
(1,385:5941779,21907766:11602368,1146889,819210
$1,385:5941779,21907766
(1,385:5941779,21907766:11602368,1146889,819210
h1,385:5941779,21907766:0,0,0
g1,385:6051003,21907766
(1,385:6051003,21907766:11493144,1146889,819210
(1,385:6051003,20787090:518828,26213,1939886
x1,385:6569831,20787090
)
x1,385:7079557,21907766
(1,385:7079557,21907766:993872,865699,547848
(1,385:7079557,21907766:993872,865699,547848
h1,385:7079557,21907766:78643,0,0
[1,385:7158200,21907766:836586,865699,547848
(1,385:7158200,21464410:836586,422343,0
k1,385:7412653,21464410:254453
x1,385:7740334,21464410
k1,385:7994786,21464410:254452
)
(1,385:7158200,22357310:836586,447828,98303
x1,385:7700783,22357310
(1,385:7700783,22455613:294003,295640,0
x1,385:7962018,22455613
)
)
]
h1,385:7994786,21907766:78643,0,0
)
)
g1,385:8219061,21907766
x1,385:8728787,21907766
g1,385:8874419,21907766
(1,385:8874419,21907766:1339758,891184,624303
(1,385:8874419,21907766:1339758,891184,624303
h1,385:8874419,21907766:78643,0,0
[1,385:8953062,21907766:1182472,891184,624303
(1,385:8953062,21464410:1182472,447828,98303
k1,385:8962165,21464410:9103
x1,385:9832429,21464410
(1,385:9832429,21562713:294003,295640,0
x1,385:10093664,21562713
)
k1,385:10135534,21464410:9102
)
(1,385:8953062,22357310:1182472,521374,174758
x1,385:9823326,22357310
[1,385:9823326,22532068:312208,696132,0
(1,385:9841531,22131576:294003,295640,0
x1,385:10102766,22131576
)
(1,385:9823326,22532068:294003,295640,0
x1,385:10084561,22532068
)
]
)
]
h1,385:10135534,21907766:78643,0,0
)
)
g1,385:10323401,21907766
(1,385:10323401,21015741:364090,0,1456371
x1,385:10687491,21015741
)
[1,385:10687491,22504879:289429,329718,89201
(1,385:10688608,22504879:0,329718,0
x1,385:10957124,22504879
)
(1,385:10687491,22504879:256661,197518,89201
x1,385:10927692,22504879
)
]
g1,385:11086144,21907766
[1,385:11086144,21907766:527929,620771,0
(1,385:11186268,21742106:0,455111,0
x1,385:11513949,21742106
)
(1,385:11086144,21907766:527929,447828,0
x1,385:11468437,21907766
)
]
x1,385:12448746,21907766
g1,385:12557970,21907766
[1,385:12557970,21907766:316074,468218,127431
(1,385:12556379,21907766:0,468218,0
x1,385:12884060,21907766
)
(1,385:12557970,21907766:316074,282168,127431
x1,385:12850531,21907766
)
]
x1,385:13128907,21907766
g1,385:13274539,21907766
x1,385:13784265,21907766
g1,385:13929897,21907766
(1,385:13929897,21907766:1176056,976821,624303
(1,385:13929897,21907766:1176056,976821,624303
h1,385:13929897,21907766:78643,0,0
[1,385:14008540,21907766:1018770,976821,624303
(1,385:14008540,21464410:1018770,533465,0
x1,385:14709794,21464410
(1,385:14733307,21226585:294003,295640,0
x1,385:14994542,21226585
)
)
(1,385:14008540,22357310:1018770,521374,174758
k1,385:14090530,22357310:81990
x1,385:14633113,22357310
[1,385:14633113,22532068:312208,696132,0
(1,385:14651318,22131576:294003,295640,0
x1,385:14912553,22131576
)
(1,385:14633113,22532068:294003,295640,0
x1,385:14894348,22532068
)
]
k1,385:15027310,22357310:81989
)
]
h1,385:15027310,21907766:78643,0,0
)
)
(1,385:15105953,21907766:2359551,1042025,613385
(1,385:15105953,21907766:2359551,1042025,613385
h1,385:15105953,21907766:78643,0,0
[1,385:15184596,21907766:2202265,1042025,613385
(1,385:15184596,21422800:2202265,557059,229380
(1,385:15184596,20891954:309476,26213,760226
x1,385:15494072,20891954
)
x1,385:16311908,21422800
[1,385:16311908,21526784:289429,329718,89201
(1,385:16313025,21526784:0,329718,0
x1,385:16581541,21526784
)
(1,385:16311908,21526784:256661,197518,89201
x1,385:16552109,21526784
)
]
x1,385:16783382,21422800
(1,385:16783382,21184975:294003,295640,0
x1,385:17044617,21184975
)
(1,385:17077385,20891954:309476,26213,760226
x1,385:17386861,20891954
)
)
(1,385:15184596,22357310:2202265,491520,163840
k1,385:15636284,22357310:451688
x1,385:15957139,22357310
x1,385:16935173,22357310
k1,385:17386861,22357310:451688
)
]
h1,385:17386861,21907766:78643,0,0
)
)
h1,385:17465504,21907766:78643,0,0
)
)
$1,385:17544147,21907766
g1,385:17544147,21907766
)
g1,385:17544147,21907766
)
(1,385:4517051,24136009:13027096,1146889,819210
g1,385:4517051,24136009
(1,385:4517051,24136009:1424728,1146889,819210
k1,385:5941779,24136009:1424728
(1,385:5941779,24136009:0,527562,226101
[1,385:5941779,24136009:0,527562,226101
(1,71:5941779,24136009:0,527562,226101
r46,55:5941779,24136009:0,753663,226101
)
]
)
$1,385:5941779,24136009
h1,385:5941779,24136009:0,0,0
$1,385:5941779,24136009
)
g1,385:5941779,24136009
(1,385:5941779,24136009:11602368,1146889,819210
$1,385:5941779,24136009
(1,385:5941779,24136009:8794613,1146889,819210
h1,385:5941779,24136009:0,0,0
g1,385:6051003,24136009
(1,385:6051003,24136009:8394120,1146889,819210
h1,385:6051003,24136009:78643,0,0
x1,385:6639372,24136009
(1,385:6639372,24136009:2012642,976821,624303
(1,385:6639372,24136009:2012642,976821,624303
h1,385:6639372,24136009:78643,0,0
[1,385:6718015,24136009:1855356,976821,624303
(1,385:6718015,23692653:1855356,533465,98303
x1,385:7419269,23692653
(1,385:7442782,23454828:294003,295640,0
x1,385:7704017,23454828
)
x1,385:8279368,23692653
(1,385:8279368,23790956:294003,295640,0
x1,385:8540603,23790956
)
)
(1,385:6718015,24585553:1855356,521374,174758
k1,385:7218298,24585553:500283
x1,385:7760881,24585553
[1,385:7760881,24760311:312208,696132,0
(1,385:7779086,24359819:294003,295640,0
x1,385:8040321,24359819
)
(1,385:7760881,24760311:294003,295640,0
x1,385:8022116,24760311
)
]
k1,385:8573371,24585553:500282
)
]
h1,385:8573371,24136009:78643,0,0
)
)
g1,385:8761238,24136009
(1,385:8761238,23243984:364090,0,1456371
x1,385:9125328,23243984
)
[1,385:9125328,24733122:289429,329718,89201
(1,385:9126445,24733122:0,329718,0
x1,385:9394961,24733122
)
(1,385:9125328,24733122:256661,197518,89201
x1,385:9365529,24733122
)
]
g1,385:9523981,24136009
[1,385:9523981,24136009:527929,620771,0
(1,385:9624105,23970349:0,455111,0
x1,385:9951786,23970349
)
(1,385:9523981,24136009:527929,447828,0
x1,385:9906274,24136009
)
]
x1,385:10886583,24136009
g1,385:10995807,24136009
[1,385:10995807,24136009:316074,468218,127431
(1,385:10994216,24136009:0,468218,0
x1,385:11321897,24136009
)
(1,385:10995807,24136009:316074,282168,127431
x1,385:11288368,24136009
)
]
x1,385:11566744,24136009
(1,385:11566744,24136009:2359551,1042025,613385
(1,385:11566744,24136009:2359551,1042025,613385
h1,385:11566744,24136009:78643,0,0
[1,385:11645387,24136009:2202265,1042025,613385
(1,385:11645387,23651043:2202265,557059,229380
(1,385:11645387,23120197:309476,26213,760226
x1,385:11954863,23120197
)
x1,385:12772699,23651043
[1,385:12772699,23755027:289429,329718,89201
(1,385:12773816,23755027:0,329718,0
x1,385:13042332,23755027
)
(1,385:12772699,23755027:256661,197518,89201
x1,385:13012900,23755027
)
]
x1,385:13244173,23651043
(1,385:13244173,23413218:294003,295640,0
x1,385:13505408,23413218
)
(1,385:13538176,23120197:309476,26213,760226
x1,385:13847652,23120197
)
)
(1,385:11645387,24585553:2202265,491520,163840
k1,385:12137921,24585553:492534
x1,385:12458776,24585553
x1,385:12784182,24585553
[1,385:12784182,24585553:316074,468218,127431
(1,385:12782591,24585553:0,468218,0
x1,385:13110272,24585553
)
(1,385:12784182,24585553:316074,282168,127431
x1,385:13076743,24585553
)
]
x1,385:13355119,24585553
k1,385:13847652,24585553:492533
)
]
h1,385:13847652,24136009:78643,0,0
)
)
(1,385:13926295,23015333:518828,26213,1939886
x1,385:14445123,23015333
)
)
g1,385:14554347,24136009
x1,385:14736392,24136009
)
$1,385:14736392,24136009
k1,385:17544147,24136009:2807755
)
g1,385:17544147,24136009
)
]
]
)
$1,386:17544147,22043816
)
g1,386:17544147,22043816
)
k1,386:19674071,22043816:2129924
(1,386:19674071,22043816:0,3239083,2911403
(1,386:19674071,22043816:0,527562,226101
k1,386:18508983,22043816:-1165088
(1,386:18508983,22043816:1165088,527562,226101
(1,385:18508983,22043816:0,527562,226101
[1,385:18508983,22043816:0,527562,226101
(1,71:18508983,22043816:0,527562,226101
r46,55:18508983,22043816:0,753663,226101
)
]
)
(1,386:18508983,22043816:1165088,491520,163840
x1,386:19419208,22043816
x1,386:19674071,22043816
)
)
)
)
k1,386:19674071,22043816:0
)
]
)
(1,389:3552215,26123943:16121856,447828,0
x1,389:4225781,26123943
x1,387:4462438,26123943
g1,387:4680891,26123943
x1,387:5918796,26123943
k1,389:19674071,26123943:13755275
g1,389:19674071,26123943
)
(1,392:3552215,27916249:16121856,1071410,611561
g1,392:8758299,27916249
(1,392:8758299,27916249:0,1071410,611561
g1,392:8758299,27916249
(1,392:8758299,27916249:0,527562,226101
[1,392:8758299,27916249:0,527562,226101
(1,71:8758299,27916249:0,527562,226101
r46,55:8758299,27916249:0,753663,226101
)
]
)
(1,392:8758299,27916249:0,0,0
$1,392:8758299,27916249
h1,392:8758299,27916249:0,0,0
$1,392:8758299,27916249
)
)
g1,392:8758299,27916249
(1,392:8758299,27916249:5709687,1071410,611561
(1,392:8758299,27916249:4012155,1071410,611561
$1,392:8758299,27916249
(1,392:8758299,27916249:4012155,1071410,611561
h1,392:8758299,27916249:0,0,0
(1,392:8758299,27916249:1354493,455111,558875
[1,392:8758299,27916249:1354493,455111,558875
(1,392:8758299,27916249:1354493,455111,0
k1,392:8980433,27916249:222134
[1,392:8980433,27916249:910225,455111,0
(1,392:8980433,27916249:910225,455111,0
x1,392:9890658,27916249
)
]
k1,392:10112792,27916249:222134
)
(1,392:8758299,28344052:1354493,318577,65536
x1,392:9036905,28344052
(1,392:9036905,28409588:292183,141084,0
x1,392:9296320,28409588
)
x1,392:10112792,28344052
)
]
)
(1,392:10112792,27916249:1456175,1071410,611561
(1,392:10112792,27916249:1456175,1071410,611561
h1,392:10112792,27916249:78643,0,0
[1,392:10191435,27916249:1298889,1071410,611561
(1,392:10191435,27472893:1298889,628054,163840
[1,392:10191435,27472893:391398,628054,127431
(1,392:10332524,27299950:0,455111,0
x1,392:10660205,27299950
)
(1,392:10191435,27472893:391398,455111,127431
x1,392:10512290,27472893
)
]
x1,392:11490324,27472893
)
(1,392:10191435,28365793:1298889,484966,162016
k1,392:10505310,28365793:313875
x1,392:10846493,28365793
[1,392:10846493,28527809:329956,646982,0
(1,392:10867124,28176467:294003,295640,0
x1,392:11128359,28176467
)
(1,392:10846493,28527809:329956,197518,0
x1,392:11143681,28527809
)
]
k1,392:11490324,28365793:313875
)
]
h1,392:11490324,27916249:78643,0,0
)
)
g1,392:11751007,27916249
x1,392:12260733,27916249
g1,392:12442773,27916249
x1,392:12770454,27916249
)
$1,392:12770454,27916249
)
k1,392:14467986,27916249:1697532
)
g1,392:19674070,27916249
(1,392:19674070,27916249:1,1071410,611561
(1,392:19674071,27916249:0,527562,226101
k1,392:18181302,27916249:-1492769
(1,392:18181302,27916249:1492769,527562,226101
(1,392:18181302,27916249:0,527562,226101
[1,392:18181302,27916249:0,527562,226101
(1,71:18181302,27916249:0,527562,226101
r46,55:18181302,27916249:0,753663,226101
)
]
)
(1,392:18181302,27916249:1492769,491520,163840
x1,392:19419208,27916249
x1,392:19674071,27916249
)
)
)
)
g1,392:19674071,27916249
)
(1,392:3552215,29681979:16121856,892025,686314
g1,392:8758299,29681979
(1,392:8758299,29681979:0,892025,686314
g1,392:8758299,29681979
(1,392:8758299,29681979:0,527562,226101
[1,392:8758299,29681979:0,527562,226101
(1,71:8758299,29681979:0,527562,226101
r46,55:8758299,29681979:0,753663,226101
)
]
)
(1,392:8758299,29681979:0,0,0
$1,392:8758299,29681979
h1,392:8758299,29681979:0,0,0
$1,392:8758299,29681979
)
)
g1,392:8758299,29681979
(1,392:8758299,29681979:5709687,892025,686314
(1,392:8758299,29681979:5709687,892025,686314
$1,392:8758299,29681979
(1,392:8758299,29681979:5709687,892025,686314
h1,392:8758299,29681979:0,0,0
(1,392:8758299,29681979:1354493,455111,558875
[1,392:8758299,29681979:1354493,455111,558875
(1,392:8758299,29681979:1354493,455111,0
k1,392:8980433,29681979:222134
[1,392:8980433,29681979:910225,455111,0
(1,392:8980433,29681979:910225,455111,0
x1,392:9890658,29681979
)
]
k1,392:10112792,29681979:222134
)
(1,392:8758299,30109782:1354493,318577,65536
x1,392:9036905,30109782
(1,392:9036905,30175318:292183,141084,0
x1,392:9296320,30175318
)
x1,392:10112792,30109782
)
]
)
g1,392:10222016,29681979
(1,392:10222016,28789954:364090,0,1456371
x1,392:10586106,28789954
)
(1,392:10586106,30279092:289429,197518,89201
x1,392:10826307,30279092
)
g1,392:10984759,29681979
[1,392:10984759,29681979:527929,620771,0
(1,392:11084883,29516319:0,455111,0
x1,392:11412564,29516319
)
(1,392:10984759,29681979:527929,447828,0
x1,392:11367052,29681979
)
]
x1,392:12347361,29681979
g1,392:12456585,29681979
x1,392:13109213,29681979
g1,392:13291253,29681979
x1,392:13800979,29681979
g1,392:13983019,29681979
(1,392:13983019,29681979:484967,865699,449545
(1,392:13983019,29681979:484967,865699,449545
h1,392:13983019,29681979:78643,0,0
[1,392:14061662,29681979:327681,865699,449545
(1,392:14061662,29238623:327681,422343,0
x1,392:14389343,29238623
)
(1,392:14061662,30131523:327681,422343,0
x1,392:14389343,30131523
)
]
h1,392:14389343,29681979:78643,0,0
)
)
)
$1,392:14467986,29681979
)
g1,392:14467986,29681979
)
g1,392:19674070,29681979
(1,392:19674070,29681979:1,892025,686314
(1,392:19674071,29681979:0,527562,226101
k1,392:18144893,29681979:-1529178
(1,392:18144893,29681979:1529178,527562,226101
(1,392:18144893,29681979:0,527562,226101
[1,392:18144893,29681979:0,527562,226101
(1,71:18144893,29681979:0,527562,226101
r46,55:18144893,29681979:0,753663,226101
)
]
)
(1,392:18144893,29681979:1529178,491520,163840
x1,392:19419208,29681979
x1,392:19674071,29681979
)
)
)
)
g1,392:19674071,29681979
)
(1,395:3552215,31544300:16121856,455111,127431
x1,395:5591118,31544300
g1,394:5809571,31544300
x1,394:6392115,31544300
k1,395:19674071,31544300:13281956
g1,395:19674071,31544300
)
(1,399:3552215,34495914:16121856,1906679,1578999
[1,399:3552215,34495914:16121856,1906679,1578999
(1,399:3552215,34397610:16121856,2004983,1677303
k1,398:3552215,34397610:0
(1,399:3552215,34397610:13089725,2004983,1677303
(1,398:3552215,34397610:0,527562,226101
[1,398:3552215,34397610:0,527562,226101
(1,71:3552215,34397610:0,527562,226101
r46,55:3552215,34397610:0,753663,226101
)
]
)
k1,399:3552215,34397610:3032131
(1,399:6584346,34397610:10057594,2004983,1677303
$1,399:6584346,34397610
(1,399:6584346,34397610:10057594,2004983,1677303
[1,398:6584346,34397610:10057594,2004983,1677303
[1,398:6584346,35388599:10057594,2995972,686314
(1,398:6584346,33438290:10057594,1045663,624303
g1,398:6584346,33438290
(1,398:6584346,33438290:3292406,1045663,624303
g1,398:6584346,33438290
(1,398:6584346,33438290:0,527562,226101
[1,398:6584346,33438290:0,527562,226101
(1,71:6584346,33438290:0,527562,226101
r46,55:6584346,33438290:0,753663,226101
)
]
)
$1,398:6584346,33438290
(1,398:6584346,33438290:3292406,865699,547848
x1,398:6955034,33438290
x1,398:7499348,33438290
g1,398:7681388,33438290
x1,398:8191114,33438290
g1,398:8373154,33438290
(1,398:8373154,33438290:993872,865699,547848
(1,398:8373154,33438290:993872,865699,547848
h1,398:8373154,33438290:78643,0,0
[1,398:8451797,33438290:836586,865699,547848
(1,398:8451797,32994934:836586,422343,0
k1,398:8706250,32994934:254453
x1,398:9033931,32994934
k1,398:9288383,32994934:254452
)
(1,398:8451797,33887834:836586,447828,98303
x1,398:8994380,33887834
(1,398:8994380,33986137:294003,295640,0
x1,398:9255615,33986137
)
)
]
h1,398:9288383,33438290:78643,0,0
)
)
x1,398:9876752,33438290
)
$1,398:9876752,33438290
)
g1,398:9876752,33438290
(1,398:9876752,33438290:6765188,1045663,624303
$1,398:9876752,33438290
(1,398:9876752,33438290:6765188,1045663,624303
h1,398:9876752,33438290:0,0,0
(1,398:9876752,33438290:1339758,891184,624303
(1,398:9876752,33438290:1339758,891184,624303
h1,398:9876752,33438290:78643,0,0
[1,398:9955395,33438290:1182472,891184,624303
(1,398:9955395,32994934:1182472,447828,98303
k1,398:10128338,32994934:172943
x1,398:10670921,32994934
(1,398:10670921,33093237:294003,295640,0
x1,398:10932156,33093237
)
k1,398:11137867,32994934:172943
)
(1,398:9955395,33887834:1182472,521374,174758
x1,398:10825659,33887834
[1,398:10825659,34062592:312208,696132,0
(1,398:10843864,33662100:294003,295640,0
x1,398:11105099,33662100
)
(1,398:10825659,34062592:294003,295640,0
x1,398:11086894,34062592
)
]
)
]
h1,398:11137867,33438290:78643,0,0
)
)
g1,398:11362142,33438290
x1,398:11871868,33438290
g1,398:12017500,33438290
(1,398:12017500,33438290:1176056,976821,624303
(1,398:12017500,33438290:1176056,976821,624303
h1,398:12017500,33438290:78643,0,0
[1,398:12096143,33438290:1018770,976821,624303
(1,398:12096143,32994934:1018770,533465,0
x1,398:12797397,32994934
(1,398:12820910,32757109:294003,295640,0
x1,398:13082145,32757109
)
)
(1,398:12096143,33887834:1018770,521374,174758
k1,398:12178133,33887834:81990
x1,398:12720716,33887834
[1,398:12720716,34062592:312208,696132,0
(1,398:12738921,33662100:294003,295640,0
x1,398:13000156,33662100
)
(1,398:12720716,34062592:294003,295640,0
x1,398:12981951,34062592
)
]
k1,398:13114913,33887834:81989
)
]
h1,398:13114913,33438290:78643,0,0
)
)
(1,398:13193556,33438290:1096911,455111,493339
[1,398:13193556,33438290:1096911,455111,493339
(1,398:13193556,33438290:1096911,455111,0
k1,398:13286899,33438290:93343
[1,398:13286899,33438290:910225,455111,0
(1,398:13286899,33438290:910225,455111,0
x1,398:14197124,33438290
)
]
k1,398:14290467,33438290:93343
)
(1,398:13193556,33866093:1096911,318577,0
x1,398:14290467,33866093
)
]
)
(1,398:14290467,33438290:2351473,1045663,613385
(1,398:14290467,33438290:2351473,1045663,613385
h1,398:14290467,33438290:78643,0,0
[1,398:14369110,33438290:2194187,1045663,613385
(1,398:14369110,32949686:2194187,557059,233018
(1,398:14369110,32418840:309476,26213,760226
x1,398:14678586,32418840
)
x1,398:15496422,32949686
(1,398:15496422,33068016:757399,344064,114688
x1,398:15965277,33068016
(1,398:15965277,32936945:255776,211171,0
x1,398:16188285,32936945
)
)
(1,398:16253821,32418840:309476,26213,760226
x1,398:16563297,32418840
)
)
(1,398:14369110,33887834:2194187,491520,163840
k1,398:14816759,33887834:447649
x1,398:15137614,33887834
x1,398:16115648,33887834
k1,398:16563297,33887834:447649
)
]
h1,398:16563297,33438290:78643,0,0
)
)
)
$1,398:16641940,33438290
g1,398:16641940,33438290
)
g1,398:16641940,33438290
)
(1,398:6584346,35388599:10057594,1063862,686314
g1,398:6584346,35388599
(1,398:6584346,35388599:3292406,1063862,686314
k1,398:9367026,35388599:2782680
(1,398:9367026,35388599:0,527562,226101
[1,398:9367026,35388599:0,527562,226101
(1,71:9367026,35388599:0,527562,226101
r46,55:9367026,35388599:0,753663,226101
)
]
)
$1,398:9367026,35388599
(1,398:9367026,35388599:509726,382293,54613
x1,398:9876752,35388599
)
$1,398:9876752,35388599
)
g1,398:9876752,35388599
(1,398:9876752,35388599:6765188,1063862,686314
$1,398:9876752,35388599
(1,398:9876752,35388599:5264773,1063862,686314
h1,398:9876752,35388599:0,0,0
(1,398:9876752,35388599:2012642,976821,624303
(1,398:9876752,35388599:2012642,976821,624303
h1,398:9876752,35388599:78643,0,0
[1,398:9955395,35388599:1855356,976821,624303
(1,398:9955395,34945243:1855356,533465,98303
x1,398:10656649,34945243
(1,398:10680162,34707418:294003,295640,0
x1,398:10941397,34707418
)
x1,398:11516748,34945243
(1,398:11516748,35043546:294003,295640,0
x1,398:11777983,35043546
)
)
(1,398:9955395,35838143:1855356,521374,174758
k1,398:10455678,35838143:500283
x1,398:10998261,35838143
[1,398:10998261,36012901:312208,696132,0
(1,398:11016466,35612409:294003,295640,0
x1,398:11277701,35612409
)
(1,398:10998261,36012901:294003,295640,0
x1,398:11259496,36012901
)
]
k1,398:11810751,35838143:500282
)
]
h1,398:11810751,35388599:78643,0,0
)
)
g1,398:11998618,35388599
(1,398:11998618,34496574:364090,0,1456371
x1,398:12362708,34496574
)
(1,398:12362708,35985712:345975,203889,89201
x1,398:12675915,35985712
)
g1,398:12817907,35388599
(1,398:12817907,35388599:2141573,1063862,613385
(1,398:12817907,35388599:2141573,1063862,613385
h1,398:12817907,35388599:78643,0,0
[1,398:12896550,35388599:1984287,1063862,613385
(1,398:12896550,34881796:1984287,557059,251217
(1,398:12896550,34350950:309476,26213,760226
x1,398:13206026,34350950
)
x1,398:14023862,34881796
[1,398:14023862,35043812:365454,695481,89201
(1,398:14095313,34643971:294003,295640,0
x1,398:14356548,34643971
)
(1,398:14023862,35043812:345975,203889,89201
x1,398:14337069,35043812
)
]
x1,398:14571361,34881796
(1,398:14571361,34350950:309476,26213,760226
x1,398:14880837,34350950
)
)
(1,398:12896550,35838143:1984287,491520,163840
k1,398:13239249,35838143:342699
x1,398:13560104,35838143
x1,398:14538138,35838143
k1,398:14880837,35838143:342699
)
]
h1,398:14880837,35388599:78643,0,0
)
)
x1,398:15141525,35388599
)
$1,398:15141525,35388599
k1,398:16641940,35388599:1500415
)
g1,398:16641940,35388599
)
]
]
)
$1,399:16641940,34397610
)
g1,399:16641940,34397610
)
k1,399:19674071,34397610:3032131
(1,399:19674071,34397610:0,2004983,1677303
(1,399:19674071,34397610:0,527562,226101
k1,399:18508983,34397610:-1165088
(1,399:18508983,34397610:1165088,527562,226101
(1,398:18508983,34397610:0,527562,226101
[1,398:18508983,34397610:0,527562,226101
(1,71:18508983,34397610:0,527562,226101
r46,55:18508983,34397610:0,753663,226101
)
]
)
(1,399:18508983,34397610:1165088,491520,163840
x1,399:19419208,34397610
x1,399:19674071,34397610
)
)
)
)
k1,399:19674071,34397610:0
)
]
)
(1,402:3552215,37287329:16121856,491520,163840
h1,401:3552215,37287329:655360,0,0
x1,401:5831415,37287329
k1,401:6054290,37287329:222875
x1,401:6964514,37287329
k1,401:7187390,37287329:222876
x1,401:7697116,37287329
x1,401:8152227,37287329
k1,401:8375102,37287329:222875
x1,401:9831461,37287329
x1,401:11892208,37287329
k1,401:12115084,37287329:222876
x1,401:14940421,37287329
k1,401:15163296,37287329:222875
(1,401:15163296,37287329:1165088,491520,163840
x1,401:16073521,37287329
h1,401:16073521,37287329:0,0,0
x1,401:16328384,37287329
)
k1,401:16551259,37287329:222875
x1,401:17335873,37287329
k1,401:17558749,37287329:222876
$1,401:17558749,37287329
x1,401:18101332,37287329
(1,401:18101332,37385632:294003,295640,0
x1,401:18362567,37385632
)
$1,401:18395335,37287329
k1,401:18618210,37287329:222875
x1,401:19674071,37287329
k1,401:19674071,37287329:0
)
(1,402:3552215,38040993:16121856,447828,127431
x1,402:4094798,38040993
(1,401:4094798,38139296:294003,295640,0
x1,401:4356033,38139296
)
$1,401:4388801,38040993
x1,401:4570846,38040993
k1,402:19674071,38040993:15103225
g1,402:19674071,38040993
)
(1,404:4608480,39839599:15065591,950279,622600
(1,404:4608480,39839599:12844238,950279,622600
x1,404:5890077,39839599
g1,404:6193175,39839599
x1,404:6702901,39839599
g1,404:6884941,39839599
x1,404:7212622,39839599
g1,404:7358254,39839599
x1,404:7867980,39839599
g1,404:8013612,39839599
x1,404:8760528,39839599
g1,404:8908586,39839599
x1,404:9418312,39839599
g1,404:9563944,39839599
x1,404:9903244,39839599
g1,404:10085284,39839599
x1,404:10595010,39839599
g1,404:10740642,39839599
(1,404:10740642,39839599:1127810,865699,576976
(1,404:10740642,39839599:1127810,865699,576976
h1,404:10740642,39839599:78643,0,0
[1,404:10819285,39839599:970524,865699,576976
(1,404:10819285,39396243:970524,422343,0
k1,404:11140707,39396243:321422
x1,404:11468388,39396243
k1,404:11789809,39396243:321421
)
(1,404:10819285,40289143:970524,455111,127431
x1,404:11189973,40289143
x1,404:11668751,40289143
)
]
h1,404:11789809,39839599:78643,0,0
)
)
g1,404:11977676,39839599
(1,404:11977676,39839599:2954186,950279,622600
(1,404:11977676,38915533:482420,26213,1546666
x1,404:12460096,38915533
)
(1,404:12460096,39839599:484967,865699,449545
(1,404:12460096,39839599:484967,865699,449545
h1,404:12460096,39839599:78643,0,0
[1,404:12538739,39839599:327681,865699,449545
(1,404:12538739,39396243:327681,422343,0
x1,404:12866420,39396243
)
(1,404:12538739,40289143:327681,422343,0
x1,404:12866420,40289143
)
]
h1,404:12866420,39839599:78643,0,0
)
)
g1,404:13090695,39839599
x1,404:13600421,39839599
g1,404:13746053,39839599
x1,404:14413034,39839599
(1,404:14449442,38915533:482420,26213,1546666
x1,404:14931862,38915533
)
)
g1,404:15077494,39839599
x1,404:15587220,39839599
g1,404:15732852,39839599
x1,404:16479768,39839599
x1,404:16852882,39839599
x1,404:17331660,39839599
)
(1,404:18508983,39839599:1165088,491520,163840
(1,404:18508983,39839599:1165088,491520,163840
x1,404:19419208,39839599
x1,404:19674071,39839599
)
)
)
]
g46,9:19674071,3425566
)
k46,9:20263895,4080926:589824
r46,55:20263895,4080926:0,36414033,35758673
k46,9:20853719,4080926:589824
(46,9:20853719,3425566:16121856,0,36414033
[46,9:20853719,3425566:16121856,0,36414033
(1,406:20853719,4284086:16121856,858520,493339
x1,406:22530350,4284086
k1,405:22790021,4284086:259671
$1,405:22790021,4284086
x1,405:23209256,4284086
k1,405:23462417,4284086:250735
x1,405:23972143,4284086
k1,405:24222879,4284086:250736
x1,405:24924133,4284086
(1,405:24947646,4046261:294003,295640,0
x1,405:25208881,4046261
)
(1,405:25241649,4284086:1096911,455111,493339
[1,405:25241649,4284086:1096911,455111,493339
(1,405:25241649,4284086:1096911,455111,0
k1,405:25334992,4284086:93343
(1,405:25334992,4284086:910225,455111,0
x1,405:26245217,4284086
)
k1,405:26338560,4284086:93343
)
(1,405:25241649,4711889:1096911,318577,0
x1,405:26338560,4711889
)
]
)
(1,405:26338560,4284086:2028296,858520,340683
(1,405:26338560,4284086:2028296,858520,340683
h1,405:26338560,4284086:78643,0,0
[1,405:26417203,4284086:1871010,858520,340683
(1,405:26417203,3867934:1871010,442368,212992
(1,405:26417203,3917086:254863,491520,163840
x1,405:26672066,3917086
)
x1,405:27327474,3867934
(1,405:27327474,3933470:294452,145635,63715
x1,405:27589158,3933470
)
x1,405:27777574,3867934
(1,405:27777574,3670160:255776,211171,0
x1,405:28000582,3670160
)
(1,405:28033350,3917086:254863,491520,163840
x1,405:28288213,3917086
)
)
(1,405:26417203,4510080:1871010,344064,114688
k1,405:26837816,4510080:420613
x1,405:27093364,4510080
x1,405:27867601,4510080
k1,405:28288213,4510080:420612
)
]
h1,405:28288213,4284086:78643,0,0
)
)
$1,405:28366856,4284086
k1,405:28626527,4284086:259671
x1,405:29682388,4284086
k1,405:29942059,4284086:259671
$1,405:29942059,4284086
x1,405:30281359,4284086
k1,405:30568502,4284086:250735
x1,405:31078228,4284086
k1,405:31328963,4284086:250735
x1,405:32030217,4284086
(1,405:32053730,4046261:294003,295640,0
x1,405:32314965,4046261
)
k1,405:32456957,4284086:109224
(1,405:32456957,3756154:309476,0,728185
x1,405:32766433,3756154
)
(1,405:32766433,4517106:345975,203889,89201
x1,405:33079640,4517106
)
k1,405:33221632,4284086:109224
(1,405:33221632,4284086:2028296,858520,340683
(1,405:33221632,4284086:2028296,858520,340683
h1,405:33221632,4284086:78643,0,0
[1,405:33300275,4284086:1871010,858520,340683
(1,405:33300275,3867934:1871010,442368,212992
(1,405:33300275,3917086:254863,491520,163840
x1,405:33555138,3917086
)
x1,405:34210546,3867934
(1,405:34210546,3933470:294452,145635,63715
x1,405:34472230,3933470
)
x1,405:34660646,3867934
(1,405:34660646,3670160:255776,211171,0
x1,405:34883654,3670160
)
(1,405:34916422,3917086:254863,491520,163840
x1,405:35171285,3917086
)
)
(1,405:33300275,4510080:1871010,344064,114688
k1,405:33720888,4510080:420613
x1,405:33976436,4510080
x1,405:34750673,4510080
k1,405:35171285,4510080:420612
)
]
h1,405:35171285,4284086:78643,0,0
)
)
$1,405:35249928,4284086
x1,405:35431973,4284086
k1,405:35846898,4284086:414925
x1,405:36975575,4284086
k1,405:36975575,4284086:0
)
(1,406:20853719,5298072:16121856,455111,127431
x1,406:22461174,5298072
k1,405:22699850,5298072:238676
x1,405:23901347,5298072
k1,405:24140022,5298072:238675
x1,405:24758974,5298072
x1,405:25123064,5298072
x1,405:26233538,5298072
k1,405:26472214,5298072:238676
$1,405:26472214,5298072
x1,405:26891449,5298072
$1,405:26893875,5298072
k1,405:27132551,5298072:238676
x1,405:28188412,5298072
k1,405:28427087,5298072:238675
$1,405:28427087,5298072
x1,405:28766387,5298072
$1,405:28802795,5298072
k1,405:29041471,5298072:238676
x1,405:29917106,5298072
x1,405:30465060,5298072
x1,405:31087653,5298072
x1,405:32161719,5298072
k1,405:32400395,5298072:238676
x1,405:32982939,5298072
k1,405:33221614,5298072:238675
x1,405:34131838,5298072
k1,405:34370514,5298072:238676
x1,405:34989466,5298072
x1,405:35353556,5298072
x1,405:36028942,5298072
x1,405:36757122,5298072
x1,405:36975575,5298072
k1,406:36975575,5298072:0
)
(1,406:20853719,6051736:16121856,455111,127431
x1,406:21982398,6051736
k1,405:22269418,6051736:287020
x1,405:22851962,6051736
k1,405:23138982,6051736:287020
$1,405:23138982,6051736
x1,405:23648708,6051736
$1,405:23648708,6051736
k1,405:23935728,6051736:287020
x1,405:24955179,6051736
k1,405:25242199,6051736:287020
x1,405:25824743,6051736
k1,405:26111763,6051736:287020
x1,405:26403034,6051736
x1,405:27952235,6051736
k1,405:28239255,6051736:287020
x1,405:28421300,6051736
x1,405:28785390,6051736
x1,405:29570002,6051736
x1,405:30188954,6051736
x1,405:31576136,6051736
k1,405:31863156,6051736:287020
x1,405:32919017,6051736
k1,405:33206037,6051736:287020
x1,405:34081672,6051736
k1,405:34368692,6051736:287020
x1,405:35588393,6051736
x1,405:36975575,6051736
k1,405:36975575,6051736:0
)
(1,406:20853719,6805400:16121856,455111,127431
x1,406:21381650,6805400
k1,405:21638558,6805400:256908
$1,405:21638558,6805400
x1,405:22009246,6805400
$1,405:22043834,6805400
x1,405:22225879,6805400
k1,405:22632514,6805400:406635
x1,405:23306080,6805400
x1,405:23542737,6805400
k1,405:23799644,6805400:256907
x1,405:24782686,6805400
k1,405:25039594,6805400:256908
x1,405:26204681,6805400
x1,405:27478995,6805400
k1,405:27735902,6805400:256907
x1,405:29192261,6805400
k1,405:29449169,6805400:256908
x1,405:29813259,6805400
x1,405:30140940,6805400
k1,405:30397848,6805400:256908
x1,405:31198845,6805400
x1,405:31854206,6805400
x1,405:32618795,6805400
x1,405:33492611,6805400
k1,405:33749518,6805400:256907
x1,405:34659742,6805400
k1,405:34916650,6805400:256908
x1,405:35207921,6805400
x1,405:36975575,6805400
k1,406:36975575,6805400:0
)
(1,406:20853719,7559064:16121856,556402,127431
x1,406:21144990,7559064
x1,405:22694191,7559064
k1,405:22936727,7559064:242536
x1,405:23812362,7559064
x1,405:24360316,7559064
x1,405:24870042,7559064
x1,405:25998721,7559064
k1,405:26241257,7559064:242536
x1,405:26951233,7559064
x1,405:27460959,7559064
x1,405:27916070,7559064
x1,405:28789886,7559064
k1,405:29032422,7559064:242536
x1,405:29955389,7559064
x1,405:30264865,7559064
x1,405:30246660,7559064
k1,405:30489196,7559064:242536
x1,405:31545057,7559064
k1,405:31787593,7559064:242536
x1,405:34008542,7559064
x1,405:34390837,7559064
$1,405:34390837,7559064
(1,405:34390837,7321239:546406,318577,0
x1,405:34671457,7321239
g1,405:34904475,7321239
)
$1,405:34937243,7559064
x1,405:35119288,7559064
k1,405:35482808,7559064:363520
x1,405:36975575,7559064
k1,405:36975575,7559064:0
)
(1,406:20853719,8312728:16121856,455111,127431
x1,406:21327035,8312728
x1,405:21600101,8312728
k1,405:21893796,8312728:293695
x1,405:22769431,8312728
k1,405:23063126,8312728:293695
x1,405:24228213,8312728
x1,405:25102029,8312728
k1,405:25395725,8312728:293696
x1,405:26670039,8312728
k1,405:26963734,8312728:293695
x1,405:27291415,8312728
k1,405:27585110,8312728:293695
x1,405:28094836,8312728
x1,405:28549947,8312728
k1,405:28843642,8312728:293695
x1,405:29499003,8312728
x1,405:30720524,8312728
k1,405:31014220,8312728:293696
x1,405:31651377,8312728
x1,405:32707238,8312728
x1,405:33839557,8312728
k1,405:34133252,8312728:293695
x1,405:35043476,8312728
k1,405:35337171,8312728:293695
x1,405:36575077,8312728
x1,405:36757122,8312728
x1,405:36975575,8312728
k1,406:36975575,8312728:0
)
(1,406:20853719,9066392:16121856,455111,127431
x1,406:21909580,9066392
x1,406:22146238,9066392
k1,405:22354979,9066392:208741
x1,405:23338021,9066392
x1,405:24029792,9066392
x1,405:24393882,9066392
x1,405:24978246,9066392
x1,405:26365428,9066392
k1,405:26574169,9066392:208741
x1,405:27047485,9066392
x1,405:27320551,9066392
k1,405:27529292,9066392:208741
x1,405:28840014,9066392
k1,405:29048755,9066392:208741
x1,405:29631299,9066392
k1,405:29840040,9066392:208741
x1,405:30768470,9066392
x1,405:31041536,9066392
k1,405:31250277,9066392:208741
x1,405:31796412,9066392
x1,405:32360751,9066392
k1,405:32569492,9066392:208741
x1,405:33188444,9066392
x1,405:34535576,9066392
x1,405:34772234,9066392
k1,405:34980975,9066392:208741
x1,405:35856610,9066392
k1,405:36065351,9066392:208741
x1,405:36975575,9066392
k1,405:36975575,9066392:0
)
(1,406:20853719,9820056:16121856,455111,127431
x1,406:22858034,9820056
k1,405:23041894,9820056:183860
x1,405:24429075,9820056
k1,405:24612934,9820056:183859
x1,405:25595976,9820056
x1,405:26287747,9820056
x1,405:26651837,9820056
x1,405:27236201,9820056
x1,405:28364880,9820056
k1,405:28548740,9820056:183860
x1,405:29604601,9820056
k1,405:29788461,9820056:183860
x1,405:30771503,9820056
x1,405:31463274,9820056
x1,405:31827364,9820056
x1,405:32411728,9820056
x1,405:33798910,9820056
k1,405:33982770,9820056:183860
x1,405:35257084,9820056
k1,405:35440943,9820056:183859
x1,405:35768624,9820056
k1,405:35952484,9820056:183860
x1,405:36757122,9820056
x1,405:36975575,9820056
k1,406:36975575,9820056:0
)
(1,406:20853719,10573720:16121856,455111,127431
x1,406:21654716,10573720
k1,405:21870315,10573720:215599
x1,405:23000814,10573720
k1,405:23216413,10573720:215599
x1,405:23744344,10573720
k1,405:23959943,10573720:215599
x1,405:24597100,10573720
x1,405:25980640,10573720
k1,405:26196239,10573720:215599
x1,405:26487510,10573720
x1,405:28477259,10573720
k1,405:28767579,10573720:290320
x1,405:29195385,10573720
x1,405:29725135,10573720
k1,405:29940734,10573720:215599
x1,405:30850958,10573720
k1,405:31066557,10573720:215599
$1,405:31066557,10573720
x1,405:31609140,10573720
$1,405:31627345,10573720
k1,405:31842944,10573720:215599
x1,405:33080850,10573720
x1,405:33262895,10573720
x1,405:34864890,10573720
k1,405:35080489,10573720:215599
x1,405:36975575,10573720
k1,405:36975575,10573720:0
)
(1,406:20853719,11327384:16121856,455111,127431
x1,406:21763943,11327384
k1,405:21945073,11327384:181130
x1,405:23949388,11327384
k1,405:24130519,11327384:181131
x1,405:25517700,11327384
k1,405:25698830,11327384:181130
x1,405:26681872,11327384
x1,405:27373643,11327384
x1,405:27737733,11327384
x1,405:28322097,11327384
x1,405:29450776,11327384
k1,405:29631907,11327384:181131
x1,405:30582181,11327384
k1,405:30763311,11327384:181130
x1,405:31930217,11327384
k1,405:32111348,11327384:181131
x1,405:32402619,11327384
x1,405:34210323,11327384
k1,405:34391453,11327384:181130
x1,405:35884220,11327384
k1,405:36065351,11327384:181131
x1,405:36975575,11327384
k1,405:36975575,11327384:0
)
(1,406:20853719,12081048:16121856,455111,127431
x1,406:21363445,12081048
x1,406:21818556,12081048
x1,406:22604988,12081048
k1,405:22760815,12081048:155827
x1,405:23416176,12081048
x1,405:24637697,12081048
k1,405:24793524,12081048:155827
x1,405:25430681,12081048
x1,405:25903997,12081048
x1,405:26486541,12081048
x1,405:27615220,12081048
k1,405:27771047,12081048:155827
x1,405:28211595,12081048
k1,405:28367422,12081048:155827
x1,405:29896599,12081048
k1,405:30052425,12081048:155826
x1,405:30780605,12081048
k1,405:30936432,12081048:155827
x1,405:32267181,12081048
k1,405:32423008,12081048:155827
x1,405:32750689,12081048
k1,405:32906516,12081048:155827
x1,405:34037015,12081048
k1,405:34192842,12081048:155827
x1,405:34720773,12081048
k1,405:34876600,12081048:155827
x1,405:35167871,12081048
x1,405:36975575,12081048
k1,405:36975575,12081048:0
)
(1,406:20853719,12834712:16121856,455111,127430
x1,406:21489510,12834712
(1,405:21489510,12933015:294003,295640,0
x1,405:21750745,12933015
)
g1,405:21965553,12834712
x1,405:22475279,12834712
g1,405:22657319,12834712
x1,405:23802836,12834712
(1,405:23802836,12933015:294003,295640,0
x1,405:24064071,12933015
)
g1,405:24278879,12834712
x1,405:24788605,12834712
g1,405:24970645,12834712
x1,405:25298326,12834712
$1,405:25298326,12834712
x1,405:25480371,12834712
g1,405:25771642,12834712
x1,405:26445208,12834712
x1,405:26681865,12834712
g1,405:26900318,12834712
x1,405:27992588,12834712
g1,405:28211041,12834712
x1,405:28995655,12834712
g1,405:29214108,12834712
$1,405:29214108,12834712
x1,405:29779353,12834712
(1,405:29779353,12933015:294003,295640,0
x1,405:30040588,12933015
)
g1,405:30255396,12834712
x1,405:30765122,12834712
g1,405:30947162,12834712
x1,405:31512407,12834712
(1,405:31512407,12933015:294003,295640,0
x1,405:31773642,12933015
)
$1,405:31806410,12834712
k1,406:36975575,12834712:5169165
g1,406:36975575,12834712
)
(1,411:20853719,15354469:16121856,1024623,696942
[1,411:20853719,15354469:16121856,1024623,696942
(1,411:20853719,15256165:16121856,1122927,795246
k1,410:20853719,15256165:0
(1,411:20853719,15256165:14138539,1122927,795246
(1,410:20853719,15256165:0,527562,226101
[1,410:20853719,15256165:0,527562,226101
(1,71:20853719,15256165:0,527562,226101
r46,55:20853719,15256165:0,753663,226101
)
]
)
k1,411:20853719,15256165:818229
(1,411:21671948,15256165:13320310,1122927,795246
$1,411:21671948,15256165
(1,411:21671948,15256165:13320310,1122927,795246
[1,410:21671948,15256165:13320310,1122927,795246
[1,410:21671948,15825310:13320310,1692072,226101
(1,410:21671948,14747895:13320310,614657,226101
g1,410:21671948,14747895
(1,410:21671948,14747895:4662158,614657,226101
g1,410:21671948,14747895
(1,410:21671948,14747895:0,527562,226101
[1,410:21671948,14747895:0,527562,226101
(1,71:21671948,14747895:0,527562,226101
r46,55:21671948,14747895:0,753663,226101
)
]
)
$1,410:21671948,14747895
(1,410:21671948,14747895:4662158,491520,163840
(1,410:21671948,14747895:4662158,491520,163840
(1,410:21671948,14747895:254863,491520,163840
x1,410:21926811,14747895
)
x1,410:22562602,14747895
x1,410:23454161,14747895
(1,410:23454161,14846198:294003,295640,0
x1,410:23715396,14846198
)
x1,410:24638818,14747895
x1,410:25530377,14747895
(1,410:25530377,14846198:294003,295640,0
x1,410:25791612,14846198
)
x1,410:26079243,14747895
(1,410:26079243,14747895:254863,491520,163840
x1,410:26334106,14747895
)
)
)
$1,410:26334106,14747895
)
g1,410:26334106,14747895
(1,410:26334106,14747895:8658152,614657,226101
$1,410:26334106,14747895
(1,410:26334106,14747895:8498799,614657,54613
h1,410:26334106,14747895:0,0,0
g1,410:26516146,14747895
x1,410:27025872,14747895
g1,410:27207912,14747895
x1,410:28350472,14747895
(1,410:28350472,14477302:1488349,318577,89201
x1,410:29318475,14477302
x1,410:29560481,14477302
(1,410:29560481,14542838:245572,141084,0
x1,410:29773285,14542838
)
)
x1,410:30143974,14747895
(1,410:30143974,14477302:4688931,344064,114688
x1,410:30850742,14477302
x1,410:31180784,14477302
g1,410:31286749,14477302
(1,410:31286749,14477302:437819,318577,0
x1,410:31724568,14477302
)
x1,410:32525382,14477302
(1,410:32525382,14542838:255776,211171,0
x1,410:32748390,14542838
)
x1,410:33631124,14477302
(1,410:33631124,14542838:255776,211171,0
x1,410:33854132,14542838
)
x1,410:34800137,14477302
)
)
$1,410:34832905,14747895
k1,410:34992258,14747895:159353
)
g1,410:34992258,14747895
)
(1,410:21671948,15825310:13320310,589170,226101
g1,410:21671948,15825310
(1,410:21671948,15825310:4662158,589170,226101
k1,410:26334106,15825310:4662158
(1,410:26334106,15825310:0,527562,226101
[1,410:26334106,15825310:0,527562,226101
(1,71:26334106,15825310:0,527562,226101
r46,55:26334106,15825310:0,753663,226101
)
]
)
$1,410:26334106,15825310
h1,410:26334106,15825310:0,0,0
$1,410:26334106,15825310
)
g1,410:26334106,15825310
(1,410:26334106,15825310:8658152,589170,226101
$1,410:26334106,15825310
(1,410:26334106,15825310:8658152,589170,163840
h1,410:26334106,15825310:0,0,0
g1,410:26516146,15825310
x1,410:27025872,15825310
g1,410:27207912,15825310
x1,410:28350472,15825310
(1,410:28350472,15554717:1488349,318577,89201
x1,410:29318475,15554717
x1,410:29560481,15554717
(1,410:29560481,15620253:245572,141084,0
x1,410:29773285,15620253
)
)
x1,410:30840974,15825310
(1,410:30840974,15923613:294003,295640,0
x1,410:31102209,15923613
)
g1,410:31280609,15825310
x1,410:31790335,15825310
g1,410:31935967,15825310
x1,410:32501212,15825310
(1,410:32501212,15923613:294003,295640,0
x1,410:32762447,15923613
)
x1,410:33906220,15825310
(1,410:33906220,15554717:1086038,318577,89201
x1,410:34612988,15554717
x1,410:34943030,15554717
)
)
$1,410:34992258,15825310
g1,410:34992258,15825310
)
g1,410:34992258,15825310
)
]
]
)
$1,411:34992258,15256165
)
g1,411:34992258,15256165
)
k1,411:36975575,15256165:1983317
(1,411:36975575,15256165:0,1122927,795246
(1,411:36975575,15256165:0,527562,226101
k1,411:35810487,15256165:-1165088
(1,411:35810487,15256165:1165088,527562,226101
(1,410:35810487,15256165:0,527562,226101
[1,410:35810487,15256165:0,527562,226101
(1,71:35810487,15256165:0,527562,226101
r46,55:35810487,15256165:0,753663,226101
)
]
)
(1,411:35810487,15256165:1165088,491520,163840
x1,411:36720712,15256165
x1,411:36975575,15256165
)
)
)
)
k1,411:36975575,15256165:0
)
]
)
(1,413:20853719,17677617:16121856,455111,98303
x1,413:21909580,17677617
g1,412:22128033,17677617
x1,412:22912647,17677617
g1,412:23131100,17677617
$1,412:23131100,17677617
x1,412:23696345,17677617
(1,412:23696345,17775920:294003,295640,0
x1,412:23957580,17775920
)
g1,412:24172388,17677617
x1,412:24682114,17677617
g1,412:24864154,17677617
x1,412:25429399,17677617
(1,412:25429399,17775920:294003,295640,0
x1,412:25690634,17775920
)
$1,412:25723402,17677617
k1,413:36975575,17677617:11252173
g1,413:36975575,17677617
)
(1,415:22291355,19635148:14684220,688132,849969
(1,415:22291355,19635148:12081496,688132,849969
(1,415:22291355,19635148:2989171,566233,229380
(1,415:22291355,19104302:309476,26213,760226
x1,415:22600831,19104302
)
x1,415:23236622,19635148
x1,415:24128181,19635148
(1,415:24128181,19733451:294003,295640,0
x1,415:24389416,19733451
)
x1,415:24677047,19635148
(1,415:24677047,19364555:294003,295640,0
x1,415:24938282,19364555
)
(1,415:24971050,19104302:309476,26213,760226
x1,415:25280526,19104302
)
)
g1,415:25462566,19635148
x1,415:25972292,19635148
g1,415:26154332,19635148
x1,415:26787166,19635148
(1,415:26787166,19364555:1488349,318577,89201
x1,415:27755169,19364555
x1,415:27997175,19364555
(1,415:27997175,19430091:245572,141084,0
x1,415:28209979,19430091
)
)
g1,415:28384739,19635148
[1,415:28384739,19635148:946633,688132,849969
(1,415:28384739,19635148:946633,688132,360452
(1,415:28384739,19012552:946633,65536,983048
x1,415:29331372,19012552
)
)
(1,415:28384739,20419581:946633,314755,0
k1,415:28637873,20419581:253134
x1,415:29078238,20419581
k1,415:29331372,20419581:253134
)
]
x1,415:30333525,19635148
g1,415:30479157,19635148
x1,415:30988883,19635148
g1,415:31134515,19635148
x1,415:31699760,19635148
(1,415:31699760,19733451:294003,295640,0
x1,415:31960995,19733451
)
x1,415:33104768,19635148
(1,415:33104768,19364555:1086038,318577,89201
x1,415:33811536,19364555
x1,415:34141578,19364555
)
x1,415:34372851,19635148
)
(1,415:35810487,19635148:1165088,491520,163840
(1,415:35810487,19635148:1165088,491520,163840
x1,415:36720712,19635148
x1,415:36975575,19635148
)
)
)
(1,418:20853719,22336424:16121856,455111,127431
h1,417:20853719,22336424:655360,0,0
x1,417:22637756,22336424
k1,417:23081211,22336424:443455
x1,417:23372482,22336424
x1,417:25140136,22336424
x1,417:25431407,22336424
x1,417:26980608,22336424
k1,417:27424064,22336424:443456
x1,417:28299699,22336424
x1,417:28847653,22336424
x1,417:29357379,22336424
x1,417:30486058,22336424
k1,417:30929513,22336424:443455
x1,417:32149214,22336424
x1,417:33277893,22336424
k1,417:33721349,22336424:443456
x1,417:34085439,22336424
x1,417:34394915,22336424
x1,417:35086686,22336424
x1,417:35414367,22336424
x1,417:35945936,22336424
k1,417:36389391,22336424:443455
x1,417:36975575,22336424
k1,417:36975575,22336424:0
)
(1,418:20853719,23090088:16121856,556402,163840
(1,417:20853719,23090088:4526884,491520,163840
(1,417:20853719,23090088:254863,491520,163840
x1,417:21108582,23090088
)
x1,417:21744373,23090088
x1,417:22568295,23090088
(1,417:22568295,23188391:294003,295640,0
x1,417:22829530,23188391
)
x1,417:23752952,23090088
x1,417:24576874,23090088
(1,417:24576874,23188391:294003,295640,0
x1,417:24838109,23188391
)
x1,417:25125740,23090088
(1,417:25125740,23090088:254863,491520,163840
x1,417:25380603,23090088
)
)
k1,417:25662617,23090088:282014
x1,417:26172343,23090088
k1,417:26454357,23090088:282014
x1,417:26759510,23090088
(1,417:26759510,22852263:763111,318577,89201
x1,417:27466278,22852263
)
$1,417:27522621,23090088
k1,417:27801060,23090088:278439
x1,417:28387244,23090088
k1,417:28665683,23090088:278439
x1,417:29138999,23090088
x1,417:29412065,23090088
k1,417:29690503,23090088:278438
x1,417:30673545,23090088
k1,417:30951984,23090088:278439
x1,417:31607345,23090088
x1,417:32954476,23090088
k1,417:33232915,23090088:278439
x1,417:34143139,23090088
k1,417:34421577,23090088:278438
x1,417:34931303,23090088
x1,417:35386414,23090088
k1,417:35664853,23090088:278439
x1,417:36757122,23090088
x1,417:36975575,23090088
k1,418:36975575,23090088:0
)
(1,418:20853719,23843752:16121856,455111,127431
x1,418:21217809,23843752
x1,418:21783968,23843752
x1,418:22111649,23843752
x1,418:23278556,23843752
g1,417:23497009,23843752
x1,417:23788280,23843752
x1,417:25337481,23843752
g1,417:25555934,23843752
x1,417:26174886,23843752
x1,417:26538976,23843752
x1,417:27214362,23843752
x1,417:27942542,23843752
x1,417:29329724,23843752
g1,417:29548177,23843752
x1,417:30130721,23843752
g1,417:30349174,23843752
$1,417:30349174,23843752
x1,417:30858900,23843752
$1,417:30858900,23843752
x1,417:31040945,23843752
g1,417:31259398,23843752
x1,417:32861391,23843752
k1,418:36975575,23843752:4114184
g1,418:36975575,23843752
)
(1,419:20853719,24822516:16121856,0,0
h1,419:20853719,24822516:655360,0,0
k1,419:36975575,24822516:15466496
g1,419:36975575,24822516
)
(1,421:26600411,26884795:10375164,891184,449545
(1,421:26600411,26884795:4628472,891184,449545
x1,421:27980401,26884795
g1,421:28180646,26884795
x1,421:28690372,26884795
g1,421:28872412,26884795
x1,421:29200093,26884795
g1,421:29345725,26884795
x1,421:29855451,26884795
g1,421:30001083,26884795
(1,421:30001083,26884795:1045755,891184,449545
(1,421:30001083,26884795:1045755,891184,449545
h1,421:30001083,26884795:78643,0,0
[1,421:30079726,26884795:888469,891184,449545
(1,421:30079726,26441439:888469,447828,0
k1,421:30286961,26441439:207235
x1,421:30669937,26441439
k1,421:30968195,26441439:207235
)
(1,421:30079726,27334339:888469,447828,0
x1,421:30949990,27334339
)
]
h1,421:30968195,26884795:78643,0,0
)
)
x1,421:31228883,26884795
)
(1,421:35810487,26884795:1165088,491520,163840
(1,421:35810487,26884795:1165088,491520,163840
x1,421:36720712,26884795
x1,421:36975575,26884795
)
)
)
(1,424:20853719,29222056:16121856,491520,163840
h1,423:20853719,29222056:655360,0,0
x1,423:21936885,29222056
x1,423:22466635,29222056
k1,423:22670998,29222056:204363
x1,423:23581222,29222056
k1,423:23785586,29222056:204364
x1,423:24768628,29222056
k1,423:24972977,29222056:204349
x1,423:25846793,29222056
x1,423:26884449,29222056
k1,423:27091631,29222056:207182
x1,423:28402353,29222056
x1,423:28748238,29222056
k1,423:28952601,29222056:204363
x1,423:29393149,29222056
k1,423:29597512,29222056:204363
x1,423:30143647,29222056
k1,423:30348011,29222056:204364
x1,423:31258235,29222056
k1,423:31462598,29222056:204363
x1,423:32809731,29222056
k1,423:33014095,29222056:204364
$1,423:33014095,29222056
x1,423:33556678,29222056
x1,423:34265970,29222056
k1,423:34511043,29222056:182040
x1,423:35166404,29222056
k1,423:35348444,29222056:182040
x1,423:35676125,29222056
$1,423:35676125,29222056
x1,423:35858170,29222056
k1,423:36065351,29222056:207181
x1,423:36975575,29222056
k1,423:36975575,29222056:0
)
(1,424:20853719,29975720:16121856,455111,127431
x1,424:22858034,29975720
k1,423:23102880,29975720:244846
x1,423:24490061,29975720
k1,423:24734907,29975720:244846
x1,423:25717949,29975720
x1,423:28486853,29975720
k1,423:28731699,29975720:244846
x1,423:29827609,29975720
k1,423:30072455,29975720:244846
x1,423:31022729,29975720
k1,423:31267574,29975720:244845
x1,423:32434480,29975720
k1,423:32679326,29975720:244846
x1,423:32970597,29975720
x1,423:34519798,29975720
k1,423:34764644,29975720:244846
x1,423:35820505,29975720
k1,423:36065351,29975720:244846
x1,423:36975575,29975720
k1,423:36975575,29975720:0
)
(1,424:20853719,30729384:16121856,455111,127431
x1,424:22277309,30729384
k1,423:22556559,30729384:279250
x1,423:24164014,30729384
k1,423:24443265,30729384:279251
x1,423:26121719,30729384
k1,423:26416168,30729384:294449
x1,423:28418663,30729384
k1,423:28697914,30729384:279251
x1,423:29244049,30729384
k1,423:29523299,30729384:279250
x1,423:30582800,30729384
k1,423:30862050,30729384:279250
x1,423:32030776,30729384
k1,423:32310027,30729384:279251
x1,423:32783343,30729384
x1,423:33056409,30729384
k1,423:33335659,30729384:279250
x1,423:34027430,30729384
x1,423:34355111,30729384
x1,423:34628177,30729384
k1,423:34907428,30729384:279251
$1,423:34907428,30729384
x1,423:35351618,30729384
k1,423:35756043,30729384:283367
x1,423:36265769,30729384
k1,423:36549136,30729384:283367
x1,423:36912542,30729384
$1,423:36975575,30729384
k1,424:36975575,30729384:0
)
(1,424:20853719,31483048:16121856,437688,127431
x1,424:22583147,31483048
k1,424:36975575,31483048:14392428
g1,424:36975575,31483048
)
(1,425:20853719,32461812:16121856,0,0
h1,425:20853719,32461812:655360,0,0
k1,425:36975575,32461812:15466496
g1,425:36975575,32461812
)
(1,427:26734760,34524091:10240815,891184,449545
(1,427:26734760,34524091:4359774,891184,449545
x1,427:27935573,34524091
g1,427:28180646,34524091
x1,427:28690372,34524091
g1,427:28872412,34524091
x1,427:29200093,34524091
g1,427:29345725,34524091
x1,427:29855451,34524091
g1,427:30001083,34524091
(1,427:30001083,34524091:911406,891184,449545
(1,427:30001083,34524091:911406,891184,449545
h1,427:30001083,34524091:78643,0,0
[1,427:30079726,34524091:754120,891184,449545
(1,427:30079726,34080735:754120,447828,0
k1,427:30219787,34080735:140061
x1,427:30602763,34080735
k1,427:30833846,34080735:140060
)
(1,427:30079726,34973635:754120,447828,0
x1,427:30770813,34973635
)
]
h1,427:30833846,34524091:78643,0,0
)
)
x1,427:31094534,34524091
)
(1,427:35810487,34524091:1165088,491520,163840
(1,427:35810487,34524091:1165088,491520,163840
x1,427:36720712,34524091
x1,427:36975575,34524091
)
)
)
(1,430:20853719,36824943:16121856,455111,127431
h1,429:20853719,36824943:655360,0,0
x1,429:21936885,36824943
x1,429:22466635,36824943
k1,429:22771139,36824943:304504
x1,429:23462910,36824943
x1,429:23790591,36824943
k1,429:24095094,36824943:304503
x1,429:25263820,36824943
k1,429:25568324,36824943:304504
x1,429:27244955,36824943
k1,429:27549458,36824943:304503
$1,429:27549458,36824943
x1,429:27912864,36824943
$1,429:27975897,36824943
k1,429:28280401,36824943:304504
x1,429:29336262,36824943
k1,429:29640765,36824943:304503
$1,429:29640765,36824943
x1,429:30183348,36824943
$1,429:30201553,36824943
k1,429:30506057,36824943:304504
x1,429:31381692,36824943
k1,429:31686195,36824943:304503
x1,429:32050285,36824943
x1,429:33015124,36824943
k1,429:33319628,36824943:304504
x1,429:34593942,36824943
x1,429:35760848,36824943
k1,429:36065351,36824943:304503
x1,429:36975575,36824943
k1,429:36975575,36824943:0
)
(1,430:20853719,37578607:16121856,455111,127431
x1,430:22858034,37578607
k1,429:23190768,37578607:332734
x1,429:24577949,37578607
k1,429:24910682,37578607:332733
x1,429:25351230,37578607
k1,429:25683964,37578607:332734
x1,429:26375735,37578607
k1,429:26708469,37578607:332734
x1,429:28457920,37578607
k1,429:28790653,37578607:332733
x1,429:30319830,37578607
k1,429:30652564,37578607:332734
x1,429:31380744,37578607
k1,429:31713478,37578607:332734
x1,429:33044227,37578607
k1,429:33376960,37578607:332733
x1,429:34543866,37578607
k1,429:34876600,37578607:332734
x1,429:35167871,37578607
x1,429:36975575,37578607
k1,429:36975575,37578607:0
)
(1,430:20853719,38332271:16121856,557059,229380
x1,430:21909580,38332271
k1,429:22244635,38332271:335055
x1,429:22717951,38332271
x1,429:22991017,38332271
k1,429:23326072,38332271:335055
x1,429:23963229,38332271
x1,429:24327319,38332271
x1,429:25182929,38332271
k1,429:25517984,38332271:335055
x1,429:25845665,38332271
k1,429:26180721,38332271:335056
x1,429:27236582,38332271
k1,429:27571637,38332271:335055
x1,429:27917523,38332271
x1,429:28572885,38332271
x1,429:29377523,38332271
x1,429:30251339,38332271
k1,429:30586394,38332271:335055
x1,429:31462029,38332271
x1,429:32009983,38332271
x1,429:32519709,38332271
x1,429:33648388,38332271
k1,429:33983443,38332271:335055
$1,429:33983443,38332271
(1,429:33983443,38332271:2810087,557059,229380
(1,429:33983443,37801425:309476,26213,760226
x1,429:34292919,37801425
)
x1,429:35110755,38332271
x1,429:35729630,38332271
x1,429:36190051,38332271
(1,429:36190051,38094446:294003,295640,0
x1,429:36451286,38094446
)
(1,429:36484054,37801425:309476,26213,760226
x1,429:36793530,37801425
)
)
$1,429:36793530,38332271
x1,429:36975575,38332271
k1,429:36975575,38332271:0
)
(1,430:20853719,39085935:16121856,455111,127431
x1,430:21909580,39085935
k1,429:22062628,39085935:153048
x1,429:22608763,39085935
k1,429:22761811,39085935:153048
x1,429:24183582,39085935
k1,429:24349712,39085935:166130
x1,429:24677393,39085935
k1,429:24830441,39085935:153048
x1,429:26104755,39085935
x1,429:27271661,39085935
k1,429:27424709,39085935:153048
$1,429:27424709,39085935
x1,429:27843944,39085935
$1,429:27846370,39085935
k1,429:27999418,39085935:153048
x1,429:29055279,39085935
k1,429:29208327,39085935:153048
$1,429:29208327,39085935
x1,429:29547627,39085935
$1,429:29584035,39085935
k1,429:29737083,39085935:153048
x1,429:30374240,39085935
x1,429:31011396,39085935
k1,429:31164444,39085935:153048
x1,429:31746988,39085935
k1,429:31900036,39085935:153048
x1,429:32409762,39085935
x1,429:32864873,39085935
k1,429:33017921,39085935:153048
x1,429:34110190,39085935
x1,429:34474280,39085935
x1,429:35040439,39085935
x1,429:35368120,39085935
x1,429:36975575,39085935
k1,430:36975575,39085935:0
k1,430:36975575,39085935:0
)
(1,430:20853719,39839599:16121856,0,0
g1,430:20853719,39839599
)
]
g46,9:36975575,3425566
)
)
(46,9:3552215,41543535:0,40960,40960
(46,9:3552215,41543535:33423360,40960,40960
k46,9:12219351,41543535:8667136
(46,9:12219351,41543535:16089088,40960,40960
g46,9:28308439,41543535
k46,9:12219351,41543535:-16089088
k46,9:14230487,41543535:2011136
g46,9:26297303,41543535
k46,9:28308439,41543535:2011136
k46,9:12219351,41543535:-16089088
k46,9:16241623,41543535:4022272
g46,9:24286167,41543535
k46,9:28308439,41543535:4022272
k46,9:12219351,41543535:-16089088
k46,9:18252759,41543535:6033408
g46,9:22275031,41543535
k46,9:28308439,41543535:6033408
)
k46,9:36975575,41543535:8667136
)
k46,9:3552215,41543535:-33423360
)
(1,436:3552215,43517807:33423360,655360,114688
r1,436:3552215,43517807:0,114688,114688
(1,436:3552215,42862447:16121856,0,770048
[1,436:3552215,42862447:0,0,770048
]
k1,436:19674071,42862447:16121856
)
k1,436:20263895,43517807:589824
r1,436:20263895,43517807:0,770048,114688
k1,436:20853719,43517807:589824
(1,436:20853719,42862447:16121856,0,770048
[1,436:20853719,42862447:16121856,0,770048
(46,57:20853719,43517807:16121856,503968,114688
g46,57:21388926,43517807
(46,53:21388926,43517807:0,503968,0
g46,53:21388926,43517807
g46,53:21115863,43517807
g46,53:20853719,43517807
(46,53:20853719,43517807:273063,503968,0
g46,53:20853719,43517807
g46,53:20853719,43517807
$46,53:20853719,43517807
(46,53:20853719,43267244:273063,253405,0
x46,53:21094014,43267244
)
$46,53:21126782,43517807
)
g46,53:21388926,43517807
)
x46,53:24285688,43517807
k46,55:21388926,43517807:-16839
x46,55:24976087,43517807
g46,55:25178155,43517807
x46,55:27537207,43517807
g46,55:27739275,43517807
x46,55:28850649,43517807
x46,55:29978862,43517807
x46,55:30197769,43517807
g46,55:30399837,43517807
x46,55:32811182,43517807
x46,55:32979572,43517807
k46,57:36975575,43517807:3996003
g46,57:36975575,43517807
)
]
g1,436:36975575,42862447
)
)
]
(1,436:3552215,49431838:33423360,0,0
h1,436:3552215,49431838:33423360,0,0
)
]
]
!75885
}4
Input:47:C:/Users/Alejinn/Desktop/xydm_prl/anc/./supp.aux
!68
Postamble:
Count:7966
!26
Post scriptum:


==> anc/supp.tex <==
\documentclass[footinbib,twocolumn,english,aps,prb,showpacs,superscriptaddress,floats,amsmath,amssymb,floatfix]{revtex4-1}

%\usepackage[T1]{fontenc}
\usepackage[latin9]{inputenc}
\usepackage{color}
\usepackage{amsmath}
\usepackage{graphicx}
\usepackage{graphics}
\usepackage{gensymb}
\usepackage[caption=false]{subfig}
%\usepackage{subfigure}
\usepackage{pdftexcmds}
\usepackage{ifpdf}
\usepackage{amssymb}
\usepackage{subfig}
%\usepackage{caption}
%\usepackage{subcaption}
\usepackage{dsfont}
%\onlinecite{〈key〉}
%\usepackage{ulem}


\makeatletter
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Textclass specific LaTeX commands.
\@ifundefined{textcolor}{}
{%
 \definecolor{BLACK}{gray}{0}
 \definecolor{WHITE}{gray}{1}
 \definecolor{RED}{rgb}{1,0,0}
 \definecolor{GREEN}{rgb}{0,1,0}
 \definecolor{GREEN2}{rgb}{0,0.4,0}
 \definecolor{BLUE}{rgb}{0,0,1}
 \definecolor{CYAN}{cmyk}{1,0,0,0}
 \definecolor{MAGENTA}{cmyk}{0,1,0,0}
 \definecolor{YELLOW}{cmyk}{0,0,1,0}
 \definecolor{YELLOW2}{cmyk}{0,0,1,0.6}
 \definecolor{ORANGE}{rgb}{1,0.22,0}

 }

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% User specified LaTeX commands.

\def \Sp {\mathbf{S}}
\def \mv {\mathbf{m}}
\def \rv {\mathbf{r}}
\def \xv {\mathbf{x}}
\def \yv {\mathbf{y}}
\def \dv {\bf{\delta}}

\def \Dp {\mathbf{D}}
\def \nv {\mathbf{n}}
\def \Lv {\mathbf{L}}
\def \ev {\mathbf{e}}
\def \Bv {\mathbf{B}}

\def \nn {\nonumber}
\def \nn{\nonumber}
\def \be {\begin{equation}}
\def \ee {\end{equation}}
\def \bea {\begin{eqnarray}}
\def \eea {\end{eqnarray}}
\DeclareMathOperator\Tr{Tr}
\allowdisplaybreaks
\makeatother



%----definitions----


\begin{document}

\title{Vortex lattice in two dimensional chiral XY-ferromagnets and inverse BKT transition\\
Supplemtal Information}

 \author{A.Costa}
 \affiliation{Facultad de Ciencias Exactas, Universidad Nacional de La Plata, C.C. 67, 1900 La Plata, Argentina}
 \affiliation{Instituto de F\'isica de L\'iquidos y Sistemas Biol\'ogicos, CCT La Plata, CONICET}
 %
 \author{M.B. Sturla}
\affiliation{Facultad de Ciencias Exactas, Universidad Nacional de La Plata, C.C. 67, 1900 La Plata, Argentina}
\affiliation{Instituto de F\'isica de L\'iquidos y Sistemas Biol\'ogicos, CCT La Plata, CONICET}

\maketitle


%\pagebreak
 
{\it Vortex annihilation mechanism and effective charge separation}\\


The figure Fig. \ref{fig:11} shows the annihilation of only one vortex, in this case a positive vortex, by creation of one positive charge. The annihilation of only one vortex is, in principle, possible from the microscopical point of view,  and a detailed energetic analysis is required to discard this possibility, since the topological restriction because of discreetness of the d.o.f. and finite size effect, translate into an energetic argument. Notoriously, on the other hand, this possibility is automatically ruled out in the effective theory because of the charge neutrality condition, and the topological restriction is immediately fulfilled.  
%

%
Once the excited pair of opposite charges is created (see Fig. \ref{fig:9}), at sufficient high temperature they can decouple as is illustrated in Fig. \ref{fig:10}.

\vspace{.7cm}


{\it Cumulant expansion}

In this section we give more details of the cumulant expansion that was used when mapping the system to the 2D neutral Coulomb gas. 

When expressing the series of modified Bessel functions of the first kind we encountered terms of the form $\exp(\ln(I_n(\beta\mathcal{J})))$. Writing an integral representation of the Bessel functions and using a Taylor expansion  these can be recast as
\begin{equation} \label{BesselFuncionTp}
    \begin{split}
            I_n(\beta\mathcal{J}) &= \frac{1}{\pi} \int_{0}^{\pi} d\omega e^{\beta \mathcal{J}\cos(\omega)}\cos(n\omega) = \\
            &=I_0(\beta\mathcal{J}) \left( 1+\sum_{p=1}^{\infty} (-1)^{p}\frac{T_p(\beta \mathcal{J})}{(2p)!}n^{2p} \right) \\
    \end{split}
\end{equation}

where
\bea \label{FuncionesTP}
    T_p(\beta\mathcal{J}) = \frac{1}{\pi I_0(\beta\mathcal{J})} \int_{0}^{\pi} e^{\beta\mathcal{J}\cos(\omega)}\omega^{2p}d\omega.
\eea
And the terms of the form $\exp\left( \ln(I_n(\beta \mathcal{J}))\right)$ present in the partition can be rewritten taking the logarithm at both sides of \eqref{BesselFuncionTp}
\begin{equation}
    \begin{split}
        \exp\left( \ln(I_n(\beta \mathcal{J})) \right) &= \exp\left( \ln(I_0(\beta \mathcal{J}))+\ln(1+f(n)) \right)\\
        &= I_0(\beta \mathcal{J})\exp(\ln(1+f(n)))
    \end{split}
\end{equation}
with $f(n)=\sum_{p=1}^{\infty} (-1)^{p}\frac{T_p(\beta \mathcal{J})}{(2p)!}n^{2p}$. An expansion of $\ln(1+f(n))$ as a power series in $n$ is needed an can be written as  

\begin{equation}
    \ln(1+f(n)) = \sum_{p=0} (-1)^{p} D_{p}(\beta\mathcal{J}) \frac{n^{2p}}{(2p)!}.
\end{equation}
Taking the derivative of both sides and comparing term by term on each side the first few $D_p$ are found to be
\begin{subequations}
    \begin{align}
        D_1&=T_1, \\
        D_2&=T_2-T_1^2,
    \end{align}
\end{subequations}
and so on. Integration by parts in the definition of the $T_p(\mathcal{\beta \mathcal{J}})$ functions gives a recursive relation that leads to the low temperature behaviour
\begin{equation}
    T_p(\beta\mathcal{J}) \sim \frac{(2p-1)!!}{(\beta\mathcal{J})^{p}} + O((\beta\mathcal{J})^{-p-1})
\end{equation}
for $\beta\mathcal{J}\gg1.$
%

%
\begin{figure}[!]
\centering
\parbox{8cm}{
  \includegraphics[width=8cm]{one_vortex_annhilation.pdf}
\caption{Illustrative: The figure shows a configuration in which only one vortex, a positive one, has been eliminated from the lattice, and the remaining vortex-antivortex lattice has not been affected; $D$ dominated regime.}
\label{fig:11}}
\end{figure}

%
\begin{figure}[!]
\centering
\parbox{8cm}{
  \includegraphics[width=6cm]{2-vortex.pdf}
\caption{Illustrative: opposite pseudo charge pair excitation corresponding to an annihilation of a positive vortex with a negative vortex; $D$ dominated regime.}
\label{fig:9}}
\end{figure}

%
\begin{figure}[!]
\centering
\parbox{8cm}{
  \includegraphics[width=6.5cm]{2_vortex_separated.pdf}
\caption{Illustrative: Separation of the positive and negative pseudo charges; $D$ dominated regime.}
\label{fig:10}}
\end{figure}
\vspace{.5cm}
%

{\it Coulomb gas mapping.--}\\

In this section we give more details of the mapping that leads to the neutral Coulomb gas. We repeat here the same section presented in the main text with extra details.   
We start by noticing that  $\mathcal{J}_\mu(\vec{r}_i)$ is independent of bond and lattice site, for the chosen $\varphi$ configuration, and representing $\varphi_{\mu}(\vec{r}_i)$ as a vector $\boldsymbol{\varphi}_i$ with components $\varphi_{\hat{x},i} = (-1)^{x_i+y_i}\varphi$ and $\varphi_{\hat{y},i} = (-1)^{x_i+y_i+1}\varphi$ on each site $i$, the partition function  associated with the Hamiltonian (2) of the of the article can be written as: 
\begin{equation}
		Z = \int_{-\pi}^{\pi} \prod_{j} \frac{d\theta_j}{2\pi} \exp \left[ \beta \mathcal{J} \sum_{i,\mu} \cos(\theta_i-\theta_{i+\mu}-\boldsymbol{\varphi}_i\cdot\hat{\mu}) \right]
\end{equation}

Expanding each exponential in series of Bessel functions \cite{abramowitz48}, this partition function can be recast as:
\begin{equation}\label{ParticionPreIntegracion}
	    \begin{split}
		    Z = &\sum_{\left\{ n \right\}} \left( \prod_{i,\mu} I_{n_{i,\mu}}(\beta \mathcal{J}) \exp \left[-in_{i,\mu}\boldsymbol{\varphi}_i\cdot\hat{\mu} \right]  \right)\\
		    &\int_{-\pi}^{\pi} \left( \prod_{j} \frac{d\theta_j}{2\pi} \right) \exp \left[ \sum_{i,\mu} in_{i,\mu}(\theta_i-\theta_{i+\mu}) \right],
		\end{split}
\end{equation}
where $\{n\}$ represents a sum over all possible integers configurations, one ${n_{i,\mu}}$ per bond, and  $I_n(\beta \mathcal{J})$ are the modified Bessel functions of first kind of order $n$. In this factorised way, integration over each angular variable can be done, and a theory on the discrete variable $n$, with the condition:
\begin{equation}
		\boldsymbol{\Delta} \cdot \mathbf{n}_i = n_{i,x}-n_{i-\hat{x},x}+n_{i,y}-n_{i-\hat{y},y}=0, 
\end{equation}
is obtained. Of course, this null discrete divergence condition can be immediately fulfilled by a discrte rotor $n_{j,\mu} = \epsilon_{\mu \nu} \Delta_\nu \phi_j$, where $\left\{ \phi \right\}$ is a set of integers defined on the dual lattice, that it is the square lattice formed by the centre of the original plaquettes.
Using $I_n(\beta \mathcal{J}) = \frac{1}{\pi} \int_{0}^{\pi} d\omega e^{\beta \mathcal{J} \cos(\omega)} \cos(n \omega)$ and expanding $\cos(n\omega)$,
\bea\label{ParticionSerieLog}
Z&=& \sum_{\left\{ \phi \right\}} \exp \left( \sum_{j,\mu} \sum_{p=1}^{\infty} \frac{D_p(\beta \mathcal{J})}{p!}(\Delta_\mu \phi_j)^{2p} \right)\\ \nn
&& \times \exp \left[- \sum_{i,\mu}i\epsilon_{\mu\nu}\Delta_\nu\phi_i\boldsymbol{\varphi}_i\cdot\hat{\mu} \right],
\eea
where $D_p(\beta J)$ are the cumulant functions defined in \footnote{supplemental material; cumulant functions},
Introducing Dirac's deltas, $\sum_{k=-\infty}^{\infty} \delta(\phi -k) = \sum_{m=-\infty}^{\infty} e^{i2\pi m_j \phi_j}$, the sum over discrete variables can be turned into  an integral of now continuous $\phi_j$ and,
\bea\label{ParticionVortices}
Z&=&\int \mathcal{D}\phi \sum_{\left\{ m \right\}} \exp \left[ \sum_{j,\mu,p} (-1)^{p}\frac{D_p(\beta \mathcal{J})}{(2p)!} (\Delta_\mu \phi_j)^{2p}\right. \\ \nn
&+& \left. i2\pi m_j \phi_j- i\epsilon_{\mu\nu}\Delta_\nu\phi_j\boldsymbol{\varphi}_j\cdot\hat{\mu} \right].
\eea
Noticing that, since $\varphi_i$ change sign from site to site, the DM interaction can be rewritten as
\begin{equation}
	-i\sum_{i} \epsilon_{\mu \nu}\Delta\phi_i \boldsymbol{\varphi}_i\cdot \hat{\mu} = -i\sum_i (-1)^{x_i+y_i}4\varphi \phi_i,
\end{equation}
and that
at sufficient low temperature we keep the lowest order in $T$. Since $D_p$ are of order $O((\beta \mathcal{J})^{2p-1})$ only the first $D_p$ is relevant and can be approximated by  $D_1(\beta \mathcal{J}) = 1/\beta \mathcal{J} +O\left( (\beta \mathcal{J} )^{-2} \right)$
, the low energy partition function can be written as:
\begin{equation}\label{ParticionTBaja}
		Z = \int \mathcal{D}\phi \sum_{ \left\{ m \right\}} \exp \left[ \sum_{\mu,j} -\frac{1}{2\beta \mathcal{J}} (\Delta_\mu \phi_j)^2 + i2\pi M_j \phi_j \right],
	\end{equation}
where $M_j = m_j - (-1)^{x_j+y_j}\frac{2\varphi}{\pi}$ has been introduced.

%\pagebreak

%Performing the Gaussian integrals 
By Fourier transforming the fields
$\phi_j = \frac{1}{(2\pi)^2} \int_{-\pi}^{\pi} d^2q e^{-i\vec{q}\cdot \vec{j}}\eta(\vec{q}), \;\; M_j = \frac{1}{(2\pi)^2} \int_{-\pi}^{\pi} d^2q e^{-i\vec{q}\cdot \vec{j}}l(\vec{q})$ and performing the Gaussian integrals, the partition function reads:
	\begin{equation}
		Z = \sum_{\left\{ m \right\}} \exp \left[ -\int_{-\pi}^{\pi}d^2q\frac{1}{2}\ln\left( \frac{2K(q)}{\pi}\right) + \frac{|l(q)|^2}{16K(q)\pi^2}  \right].
	\end{equation}

where $ K(q) \simeq \frac{1}{2\beta \mathcal{J}\pi^2} \left( 1-\frac{1}{2}\sum_{\mu}\cos(\vec{q}\cdot\hat{\mu}) \right)$ at sufficiently low temperatures. Transforming back to real space the partition function reads
\begin{equation}\label{PartitionFunctionVortex}
		Z = Z^{0} \sum_{\left\{ m \right\}} \exp \left[ -\frac{\beta \mathcal{J}}{8}\sum_{i,j}M_iV_{ij}M_j \right].
\end{equation}

where:
\bea
Z^{0}& =& \exp \left[ -\int_{-\pi}^{\pi}d^2q \frac{1}{2} \ln \left( \frac{2K(q)}{\pi} \right) \right]\\ \nn
V_{ij} &= &\int_{-\pi}^{\pi} d^2q \frac{e^{i\vec{q}(\vec{i}-\vec{j})}}{\left( 1-\frac{1}{2}\sum_{\mu}\cos(\vec{q}\cdot\hat{\mu})\right)},\nn
\eea
with $K(q)$ approximated by
\be
K(q)=\frac{1}{2\beta \mathcal{J}\pi^2} ( 1-\frac{1}{2}\sum_{\mu}\cos(\vec{q}\cdot\hat{\mu})).\nn
\ee

For small $|q|$ the potential reduces to the Coulomb gas potential, $V_{ij} \simeq 2\int d^2q e^{iq(i-j)}/|q|^2$, that after proper regularisation by imposing charge neutrality $\sum_{i}M_i=0\;$ \cite{schakel}, leads to the low temperature partition function:
\bea
Z &=& Z^{0} \sum_{\left\{ m \right\}} \exp \left[\pi\beta\mathcal{J} \sum_{i,j} M_i \ln(\left|\mathbf{R}_i-\mathbf{R}_j\right|)M_j\right. \nn \\ 
  &-&\left. \pi\beta\mathcal{J} \sum_{l}\left(\frac{1}{2} \ln(8)+\gamma \right) M_l^2 \vphantom{-\frac{\pi}{2T_1(\beta \mathcal{J})}}\right]. 
\label{PartitionExplicita}
\eea

%\bibliography{references.bib}https://www.overleaf.com/project/5ecc55134672c80001fdba0e

%
\vspace{1cm}
%
%\begin{figure}
%\centering
%\parbox{5cm}{
%  \includegraphics[width=6cm]{AjusteT89.png}
%\caption{$\gamma(N)$ fit for $T=89$.}
%\label{fig:4}}
%\qquad
%\begin{minipage}{5cm}
%  \includegraphics[width=6cm]{AjusteT91.png}
%\caption{$\gamma(N)$ fit for $T=91$.}
 %\label{fig:5}
%\end{minipage}
%\end{figure}
%



%The plots in Figures \ref{fig:4}, \ref{fig:5} show that the critical scaling behavior corresponds to a BKT transition, given a critical temperature $T_c=0.9 \pm 0.01$ with $T_c=T/D)$. The procedure goes like follows:
%At given temperature, we run many simulation for different sizes $n$, $n=1,...,N$. For a given temperature $T_i$ we obtain $\gamma_i(n)$ and fit it with
%\bea
%\gamma_i(n)=\gamma_i^{\infty} T_i \left(1+\frac{1}{2} \frac{1}{ln(n)+C}\right),
%\eea
%to obtain the values of $\gamma_i^{\infty}$ and  $C$. The fit is shown in the Figs. \ref{fig:2}, \ref{fig:3}. The temperature for which $\gamma_0$ is closer to $2/\pi$, is the critical temperature of the system.

%
%begin{figure}[!]
%\centering
%\parbox{5cm}{
%  \includegraphics[width=6cm]{Vortices0.png}
%\caption{Positive and negavite vortex creation for the limit case $D_{ij}=0$.}
%\label{fig:6}}
%\qquad
%\begin{minipage}{5cm}
%  \includegraphics[width=6cm]{VorticesPi2.png}
%\caption{Positive and negavite vortex annihilation for the limiting case $J=0$.}
% \label{fig:7}
%\end{minipage}
%\end{figure}
%

{\it Low temperature approximation of the helicty modulus}

We will obtain a low temperature approximation for the helicity modulus $\Upsilon $ in the extreme DMI regime where $J\rightarrow 0$ following Ohta and Jasnow\cite{ohta1979xy}. We impose a long-wavelength ``twist'', that has a wavelength $\lambda_0$, of the local short range order by defining a new set of variables $\theta'(\mathbf{r})$ given by
\begin{equation}
    \theta(\mathbf{r}) = \theta'(\mathbf{r}) + \Phi(\mathbf{r})
\end{equation}
with $\Phi(\mathbf{r})=k_0x$ and $k_0=2\pi/\lambda_0$. A finite jump on the helicity modulus is expected in going from correlated to decorretated pahse, where the helicity modulus $\Upsilon$ is defined as:
%One expects the free energy to rise by $O(k_0^2)$ over the ground state when the system is in a correlated state
\begin{equation}
    \Upsilon \equiv \left. \frac{\partial^2 F(T,k_0)}{\partial k_0^2}\right|_{k_0=0}.
    \label{helicity}
\end{equation}
 
To calculate $\Upsilon$ we must then evaluate the free energy $F(T,k_0)=-T\ln(Z(\Phi,T))$ given by the partition function
\begin{equation}
\begin{split}
      Z = \int_{-\pi}^{\pi} \frac{\prod_{j} d\theta_j }{2\pi} &\exp\left[\beta \mathcal{J}\sum_{j,\hat{\mu}} \cos\left(\theta'_j-\theta'_{j+\mu}\right. \right.\\
      &\left. \left.-\boldsymbol{\varphi}_j\cdot\hat{\mu} +\Phi_j-\Phi_{j+\mu} \right) \vphantom{\sum_{\hat{\mu}}}\right].  
\end{split}
\end{equation}
The duality transformations we used in the previous section, that correspond to the $\Phi=0$ case, can still be applied leading to
\begin{equation}
		Z = \int \mathcal{D}\phi \sum_{\left\{ m \right\}} \exp \left[ H_0 + H_M+H_{\Phi} \right]
\end{equation}
with
\begin{subequations}
    \begin{align}
        &H_0 = \sum_{l,\mu, p} (-1)^{p} \frac{D_p(\beta \mathcal{J})}{(2p)!} (\Delta_\mu \phi_j)^{2p}\\
        &H_{\Phi} = i\sum_{l} (\phi_{l+\hat{y}}-\phi_l) (\Phi_l-\Phi_{l+\hat{x}}) \\
        &H_M = 2\pi i \sum_{l} M_l \phi_l
    \end{align}
\end{subequations}
 For $\beta \mathcal{J}\gg1$ the first few $D_p$ are given by
 \begin{subequations}\label{Cumulants}
    \begin{align}
        &D_1 = \frac{1}{\beta\mathcal{J}} \left( 1+\frac{1}{2\beta\mathcal{J}} \right)\\
        &D_2 = \left(\beta \mathcal{J} \right)^{-3} \textbf{}
    \end{align}
\end{subequations}
and the next $D_p$ are of order $O[(\beta \mathcal{J})^{2p-1}]$. As mentioned before, to obtain the helicity modulus we only need the free energy up to $O(k_0^2)$, so at sufficiently low temperatures we keep now the first two terms in $H_0$ giving
\begin{equation}
    H_0 = -\frac{D_1(\beta \mathcal{J})}{2}(\Delta_\mu \phi_j)^{2}+\frac{D_2}{4!}\left( \Delta_{\mu} \phi_j\right)^{4}.
\end{equation}

 Performing the Gaussian integrals by Fourier transforming the fields and treating the $D_4$ term as a perturbation, the partition function reads
\begin{equation}
    Z = Z^{0}\sum_{\left\{ m \right\}}\exp \left( {H(\left\{ m\right\},\Phi)} \right)
\end{equation}
with
\begin{equation}
		\begin{split}
			H(M,\Phi) = &-\frac{1}{2D_2}\int_{\mathbf{k}} \frac{\sigma_{\mathbf{k}} \sigma_{-\mathbf{k}}}{f(\mathbf{k})} +\\
			&\frac{D_4}{4!D_2^4} \int_{\mathbf{k}_1\mathbf{k}_2\mathbf{k}_3\mathbf{k}_4} U(\mathbf{k}_1,\mathbf{k}_2\mathbf{k}_3,\mathbf{k}_4) \sigma_{\mathbf{k}_1}\sigma_{\mathbf{k}_2}\sigma_{\mathbf{k}_3}\sigma_{\mathbf{k}_4} \\
			&-\frac{6D_4}{4!D_2^3} \int_{\mathbf{k},\vec{q}} U(\mathbf{k},-\mathbf{k},\vec{q},-\vec{q})f(-\mathbf{k})\sigma_{\vec{q}}\sigma_{-\vec{q}}
		\end{split}
\end{equation}
where we introduced
\begin{equation}
    f(\mathbf{q}) =  \frac{1}{2} \sum_{\hat{\mu}} |1-e^{i\hat{\mu}\cdot \mathbf{q}}|^2, 
\end{equation}
\begin{equation}
    \sigma_{\mathbf{q}} = 2\pi M(\mathbf{q})-f(\mathbf{q})\Phi(\mathbf{q}),  
\end{equation}
\begin{equation}
    V(\mathbf{q}_1,\mathbf{q}_2,\mathbf{q}_3,\mathbf{q}_4) = \delta(\mathbf{q}_1+\mathbf{q}_2+\mathbf{q}_3+\mathbf{q}_4)\sum_{\hat{\mu}}\prod_{i=1}^{4}\left(1-e^{i\mathbf{q}_i\cdot\hat{\mu}} \right)
\end{equation}
and
\begin{equation}
    U(\mathbf{k}_1,\mathbf{k}_2,\mathbf{k}_3,\mathbf{k}_4) = \frac{\frac{1}{2}V(\mathbf{q}_1,\mathbf{q}_2,\mathbf{q}_3,\mathbf{q}_4)}{\prod_{i=1}^{4} f(\mathbf{k}_i)}.
\end{equation}
Up to order $O(k_0^2)$ the free energy reads
 \begin{equation}\label{FreeEnergy}
 \begin{split}
     -\ln&(Z(\Phi))/\beta = -\frac{1}{\beta}\int_{\mathbf{k}} |\hat{\Phi}_k|^2 \hat{f}(\mathbf{k}) \\
	        &\left( -\frac{1}{2D_1} - \frac{D_2}{4D_1^3}\int_{\vec{q}} \hat{V}(\mathbf{k},\vec{q})+\frac{2\pi^2}{D_1^2} \frac{\left< |M_{\vec{q}}|^2 \right>}{f(\mathbf{k})} \right.\\
	        &\left.+\frac{\pi^2D_2}{D_1^4} \int_{\vec{q}} \hat{V}(\mathbf{k},\vec{q}) \frac{\left< |M_{\vec{q}}|^2 \right>}{f(\vec{q})} \right)
 \end{split}
 \end{equation}
 where we have defined
 \begin{equation}
 \begin{split}
     \hat{V}&(\mathbf{k},\mathbf{q}) = f(-\mathbf{k})U(\mathbf{k},-\mathbf{k},\mathbf{q},-\mathbf{q})f(\mathbf{q})
 \end{split}
 \end{equation}
 and
\begin{equation}
 \hat{f}(\mathbf{k})=|1-e^{ik_xa}(1-e^{-ik_ya})|^2/f(\mathbf{k}).
\end{equation}
we can identify directly $\Upsilon$ in \eqref{FreeEnergy} as
\begin{equation}
\begin{split}
    -\beta\Upsilon &= \underset{k_y \rightarrow 0}{\lim}\underset{k_x \rightarrow 0}{\lim} \frac{\hat{f}(\mathbf{k})}{2k_x^2} \\
    &\left( -\frac{1}{D_1} - \frac{2D_2}{4D_1^3}\int_{\vec{q}} \hat{V}(\mathbf{k},\vec{q})+\frac{4\pi^2}{D_1^2} \frac{\left< |M_{\vec{q}}|^2 \right>}{f(\mathbf{k})} \right.\\
	&\left.+\frac{2\pi^2D_2}{D_1^4} \int_{\vec{q}} \hat{V}(\mathbf{k},\vec{q}) \frac{\left< |M_{\vec{q}}|^2 \right>}{f(\vec{q})} \right).
\end{split}
\end{equation}
We note
\begin{subequations}
    \begin{align}
        &\underset{k_x \rightarrow 0}{\lim} \frac{\hat{f}(\mathbf{k})}{k_x^2}=1 \\
        &\underset{k_x \rightarrow 0}{\lim} \int_{q}\hat{V}(\mathbf{q},\mathbf{k}) = \frac{1}{2}
    \end{align}
\end{subequations}
leading to 
\begin{equation}
    \begin{split}
        \beta\Upsilon = \frac{1}{D_1}+&\frac{D_2}{4D_1^3}-\frac{4\pi^2}{D_1^2}\underset{\mathbf{k}\rightarrow0}{\lim} \frac{\left< |M_{\mathbf{q}|^2} \right>}{f(\mathbf{q})}\\ -&\frac{2\pi^2D_2}{D_1^4}\int_{\mathbf{q}}\frac{\left<|M_\mathbf{q}^2| \right>}{f(\mathbf{q})}.
    \end{split}
\end{equation}

 Using the low temperature expansion \eqref{Cumulants} for $D_1$ and $D_2$,
\begin{equation}\label{HelicityLowT}
     \Upsilon/\mathcal{J} = 1+2\alpha -\gamma-\frac{1}{\beta\mathcal{J}}\left(\frac{1}{4}-2\gamma \right)-2\alpha\beta\mathcal{J}
\end{equation}
where $\alpha=2\pi^2\underset{\mathbf{k}\rightarrow0}{\lim} \frac{\left< |M_{\mathbf{q}}|^2 \right>}{f(\mathbf{q})}$ and $\gamma =2\pi^2\int_{\mathbf{q}}\frac{\left<|M_\mathbf{q}|^2 \right>}{f(\mathbf{q})}$. The terms that contain $\alpha$ and $\gamma$ correspond to the contribution to $\Upsilon$ due to charge interactions and are functions of $\beta$. We can compute them by calculating the charge-charge correlation following Jos\'e and Kadanoff \cite{jose1977renormalization}. Since we are dealing with a low energy expansion the dominant configurations we need to take into account are the ground state configuration and configurations with a single pair of excited charges. For the $D$ dominated regime the ground state configuration has zero charges while the lowest energy excitation is made up from a pair of charges $M_1=-M_2=1$. We find for $\mathbf{R}_1\neq\mathbf{R}_2$
\begin{equation}
\begin{split}
    \left< M(\mathbf{R}_1)M(\mathbf{R}_2)\right> &=-2 e^{-2\beta\epsilon_c}e^{-\beta\pi\ln(|\mathbf{R}_1-\mathbf{R}_2|/a)} \\
    &=-2e^{-2\beta\epsilon_c}(|\mathbf{R}_1-\mathbf{R}_2|/a)^{-\beta\pi}
\end{split}
\end{equation}
and for $\mathbf{R}_1=\mathbf{R}_2$
\begin{equation}
    \left< M(\mathbf{R}_1)^2\right> = 2e^{-2\beta\epsilon_c}\sum_{\mathbf{R}}(|\mathbf{R}-\mathbf{R}_1|/a)^{-\beta\pi}.
\end{equation}

The charge-charge correlation function behaves as $\left< M(R_1)M(R_2) \right>\sim e^{-\beta}$ so we can neglect the low temperature charge contributions to $\Upsilon$, hence

\begin{equation}
    \Upsilon/D = 1-\frac{T}{4D}. 
\end{equation}

For the XY model, which is in the limit $D/J\rightarrow0$, the ground state configuration also has zero charge and the same result holds, though in this case we have $\mathcal{J} = J$ giving

\begin{equation}
    \Upsilon/J = 1-\frac{T}{4J}.
\end{equation}

For any case where $J$ and $D$ are both non-zero the ground state is no longer made up from zero charges and we expect a non vanishing correlation $\left< |M(q)|^2 \right>$, and in turn, a non-zero $\alpha$ and $\gamma$ even at low temperatures. \\

%


\bibliography{references.bib}
%
\end{document}

==> anc/suppNotes.bib <==
@FOOTNOTE{Note1,key="Note1",note="supplemental material; cumulant functions"}
@CONTROL{REVTEX41Control}
@CONTROL{apsrev41Control,author="08",editor="1",pages="0",title="",year="1"}

